Reassembling the English novel, 1789-1919

The absence of an exhaustive bibliography of novels published in the British Isles and Ireland during the 19th century blocks several lines of research in sociologically-inclined literary history and book history. Without a detailed account of novelistic production, it is difficult to characterize, for example, the population of individuals who pursued careers as novelists. This paper contributes to efforts to develop such an account by estimating yearly rates of new novel publication in the British Isles and Ireland between 1789 and 1919. This period witnessed, in aggregate, the publication of between 40,000 and 63,000 previously unpublished novels. The number of new novels published each year counts as essential information for researchers interested in understanding the development of the text industry between 1789 and 1919.

==> anc/data/economy/README.md <==
Note: zero or more of these datasets are used in the article.

``historical_real_wage_allen_fig1.csv`` data crudely extracted from Fig. 1 in
Allen, Robert C. “Engels’ Pause: Technical Change, Capital Accumulation, and
Inequality in the British Industrial Revolution.” Explorations in Economic
History 46, no. 4 (October 2009): 418–35. doi:10.1016/j.eeh.2009.04.004.

``population-by-country.csv`` downloaded from https://ourworldindata.org/world-population-growth/

Source information from the site:

> Sources used by Clio-Infra
> All original sources used by Clio-Infra are listed below:
>
> Arroyo Abad, Leticia, and Jan Luiten van Zanden, ‘Growth under extractive institutions? Latin America per capita GDP in colonial times’, CGEH Working Paper Series, 61 (2014).
>
> Gapminder, Indicator: Population, total, 1555-2030 (http://www.gapminder.org/data/: 8-12-2011).
>
> Kuczynski, Robert René, Demographic Survey of the British Empire. West Africa; South Africa High
>
> Commission Territories; West Indian and American Territories (London, Oxford University Press, 1948; 1949; 1953), 3 vols.
>
> Maddison, A., The World Economy: A Millennial Perspective (Paris: OECD, 2001).
>
> Maddison, A., The World Economy: Historical Statistics (Paris: OECD, 2003).
>
> McEvedy, C., and Jones, R., Atlas of World Population History (New York, NY: Penguin Books, 1978).
>
> Mitchell, Brian, International Historical Statistics: 1750-2005 (London: Palgrave Macmillan, 2007), 3 vols. (The Americas, Europe, Africa, Asia and Oceania).
>
> Montevideo-Oxford Latin America Economic History Database (http://oxlad.qeh.ox.ac.uk/search.php: 06-10-2011).
>
> Statistical Year Books of League of Nations (LNYB), 1926, 1933, 1942-1944 (http://digital.library.northwestern.edu/league/stat.html: 27-09-2012).
>
> The Frankema-Jerven African Population Database 1850-1960, version 1.0; published in Frankema, E.and Jerven, M. (2014). 'Writing History Backwards and Sideways: Towards a Consensus on African Population, 1850-present' Economic History Review 67 (2014) 907-931.
>
> The World Bank Data, Indicator: Population, total, 1960-2010 (http://data.worldbank.org/: 6-12-2011).
>
>
> The original data is published in thousands, Our World In Data multiplied it by 1000.


==> anc/data/economy/average-literacy-england-clark-figure7.csv <==
,"Men, England","Women, England"
1755,62.6019779742,36.0719460948
1765,62.9307346761,37.0725257209
1775,62.3641501232,37.6248913201
1785,63.1399434865,39.1292928561
1794,63.021663527,40.1858426315
1804,61.1114331256,42.193703811
1815,62.1118316186,45.2090276771
1825,64.5676351253,48.2241704101
1835,66.2396754094,50.0085132589
1845,68.1355962904,52.5758947979
1854,71.1511012897,60.0691928706
1865,76.9651137516,69.9123315462
1875,83.8981669323,76.0065570207
1885,90.048181423,88.9282350384
1895,95.5261918563,94.6301260687
1905,98.429756557,97.7575713665


==> anc/data/economy/historical_real_wage_allen_fig1.csv <==
year,historical_real_wage
1770,19.430847777617014
1772,18.5095616886651
1774,18.642917633199414
1776,19.258135886136927
1778,19.473317505683127
1779,20.21582014197243
1781,19.758212878087736
1783,19.80974314761019
1785,20.506787075559586
1787,20.831069595121573
1789,20.378917376237677
1791,20.728656772470032
1792,21.2584126537285
1794,20.585210967497627
1796,21.692777402067804
1798,22.644934458307816
1799,20.46569015680505
1800,18.28034274723909
1802,20.541506999480923
1804,21.485768595851386
1806,21.946427240433152
1807,22.015491583172437
1809,20.831194395968087
1811,20.104268345332528
1813,19.699868849407352
1815,21.653090026768734
1816,20.51912603925301
1817,19.839478509300907
1819,20.306955960133678
1820,21.376761296470434
1822,22.110172191091767
1824,21.07978520212401
1826,21.067673279970567
1828,21.282854899516767
1830,21.379843877379145
1832,21.998238311860252
1834,23.823300039564657
1835,24.676503478150266
1837,24.158927847508693
1839,23.48409847023744
1841,24.325440496940217
1843,26.061872088240968
1845,26.36618806703946
1847,24.68883326011476
1848,27.15233471135983
1850,28.283620784711662
1852,28.30776600448523
1854,26.726806442205213
1856,27.19319210848973
1857,28.38281215084585
1859,28.76316346138111
1860,27.494596136870197
1862,28.528482672943287
1864,30.455979199508448
1866,30.214717768780915
1867,29.011602842509962
1869,30.36991213102193
1871,31.80581891527841
1872,32.710854832831274
1874,34.61628762400045
1876,35.379453714732726
1878,35.96739674266631
1880,36.70080763728764
1881,37.36148459856507
1883,38.133535395275324
1885,40.32324289574849
1887,41.88506830033447
1888,44.17462415699977
1889,46.792243308911296
1891,47.46466848701807
1893,47.84361128133292
1894,50.15629291535064
1896,51.04821871372733
1898,51.108122080043294
1900,52.62501344890077
1902,51.876361130899035
1903,50.00837455061293
1905,49.2875338312533
1906,50.369426175456866
1908,51.119253275544615
1910,50.02469525131389
1912,49.758657806819926
1913,49.38611011988218


==> anc/data/economy/population-by-country.csv <==
Entity,Year,"Country code","Population by Country (Clio Infra)"
Afghanistan,1500,AFG,2000000
Afghanistan,1600,AFG,2500000
Afghanistan,1700,AFG,2500000
Afghanistan,1800,AFG,3280000
Afghanistan,1820,AFG,3280000
Afghanistan,1850,AFG,3750000
Afghanistan,1870,AFG,4207000
Afghanistan,1900,AFG,5000000
Afghanistan,1910,AFG,5730000
Afghanistan,1920,AFG,12000000
Afghanistan,1930,AFG,7000000
Afghanistan,1940,AFG,7000000
Afghanistan,1950,AFG,8150368
Afghanistan,1960,AFG,9829450
Afghanistan,1970,AFG,12430623
Afghanistan,1980,AFG,15112149
Afghanistan,1990,AFG,14669339
Afghanistan,2000,AFG,23898198
Albania,1500,ALB,200000
Albania,1600,ALB,200000
Albania,1700,ALB,300000
Albania,1800,ALB,400000
Albania,1820,ALB,437000
Albania,1850,ALB,500000
Albania,1870,ALB,603000
Albania,1890,ALB,726000
Albania,1900,ALB,800000
Albania,1910,ALB,874000
Albania,1920,ALB,932000
Albania,1930,ALB,982000
Albania,1940,ALB,1088000
Albania,1950,ALB,1227156
Albania,1960,ALB,1623114
Albania,1970,ALB,2156612
Albania,1980,ALB,2671412
Albania,1990,ALB,3250778
Albania,2000,ALB,3473835
Algeria,1500,DZA,1500000
Algeria,1600,DZA,2250000
Algeria,1700,DZA,1750000
Algeria,1800,DZA,2500000
Algeria,1820,DZA,2689000
Algeria,1850,DZA,2838452.515
Algeria,1860,DZA,3138554.592
Algeria,1870,DZA,3470385.669
Algeria,1880,DZA,3837300.368
Algeria,1890,DZA,4243007.987
Algeria,1900,DZA,4675310.976
Algeria,1910,DZA,5495165.731
Algeria,1920,DZA,5779437.471
Algeria,1930,DZA,6452568.379
Algeria,1940,DZA,7689043.171
Algeria,1950,DZA,8925443.377
Algeria,1960,DZA,10784000
Algeria,1970,DZA,13931846
Algeria,1980,DZA,18806061
Algeria,1990,DZA,25089000
Algeria,2000,DZA,30429000
Andorra,1800,AND,2654
Andorra,1820,AND,2654
Andorra,1910,AND,5000
Andorra,1920,AND,6000
Andorra,1930,AND,5000
Andorra,1950,AND,6176
Andorra,1960,AND,8392
Andorra,1970,AND,19545
Andorra,1980,AND,33584
Andorra,1990,AND,52837
Andorra,2000,AND,66824
Angola,1800,AGO,1567028
Angola,1820,AGO,1567028
Angola,1850,AGO,2428946.529
Angola,1860,AGO,2602344.577
Angola,1870,AGO,2790355.303
Angola,1880,AGO,2934372.638
Angola,1890,AGO,3085151.277
Angola,1900,AGO,2935018.814
Angola,1910,AGO,2708492.336
Angola,1920,AGO,2602082.101
Angola,1930,AGO,3019822.508
Angola,1940,AGO,3470251.637
Angola,1950,AGO,4148000
Angola,1960,AGO,5012000
Angola,1970,AGO,5605626
Angola,1980,AGO,6743000
Angola,1990,AGO,8297000
Angola,2000,AGO,10377000
"Antigua and Barbuda",1800,ATG,37000
"Antigua and Barbuda",1850,ATG,37000
"Antigua and Barbuda",1860,ATG,37000
"Antigua and Barbuda",1870,ATG,35000
"Antigua and Barbuda",1880,ATG,35000
"Antigua and Barbuda",1890,ATG,37000
"Antigua and Barbuda",1900,ATG,35000
"Antigua and Barbuda",1910,ATG,32000
"Antigua and Barbuda",1920,ATG,30000
"Antigua and Barbuda",1930,ATG,31000
"Antigua and Barbuda",1940,ATG,42000
"Antigua and Barbuda",1950,ATG,45816
"Antigua and Barbuda",1960,ATG,54500
"Antigua and Barbuda",1970,ATG,65624
"Antigua and Barbuda",1980,ATG,68546
"Antigua and Barbuda",1990,ATG,64000
"Antigua and Barbuda",2000,ATG,75000
Argentina,1500,ARG,300000
Argentina,1550,ARG,300000
Argentina,1600,ARG,300000
Argentina,1650,ARG,300000
Argentina,1700,ARG,300000
Argentina,1750,ARG,400000
Argentina,1800,ARG,534000
Argentina,1810,ARG,406000
Argentina,1820,ARG,534000
Argentina,1830,ARG,634000
Argentina,1840,ARG,768000
Argentina,1850,ARG,1100000
Argentina,1860,ARG,1304000
Argentina,1870,ARG,1796000
Argentina,1890,ARG,3376000
Argentina,1900,ARG,4693000
Argentina,1910,ARG,6836000
Argentina,1920,ARG,8861000
Argentina,1930,ARG,11896000
Argentina,1940,ARG,14169000
Argentina,1950,ARG,17150336
Argentina,1960,ARG,20616009
Argentina,1970,ARG,23962313
Argentina,1980,ARG,28369799
Argentina,1990,ARG,33036000
Argentina,2000,ARG,37336000
Armenia,1800,ARM,413326
Armenia,1820,ARM,413326
Armenia,1950,ARM,1355269
Armenia,1960,ARM,1868852
Armenia,1970,ARM,2519745
Armenia,1980,ARM,3115289
Armenia,1990,ARM,3376783
Armenia,2000,ARM,3042556
Australia,1500,AUS,450000
Australia,1600,AUS,450000
Australia,1700,AUS,450000
Australia,1800,AUS,200000
Australia,1820,AUS,334000
Australia,1830,AUS,330000
Australia,1840,AUS,420000
Australia,1850,AUS,605000
Australia,1860,AUS,1326000
Australia,1870,AUS,1775000
Australia,1880,AUS,2197000
Australia,1890,AUS,3107000
Australia,1900,AUS,3741000
Australia,1910,AUS,4375000
Australia,1920,AUS,5358000
Australia,1930,AUS,6469000
Australia,1940,AUS,7042000
Australia,1950,AUS,8267337
Australia,1960,AUS,10361273
Australia,1970,AUS,12660160
Australia,1980,AUS,14615900
Australia,1990,AUS,16956000
Australia,2000,AUS,19053000
Austria,1500,AUT,2000000
Austria,1600,AUT,2500000
Austria,1650,AUT,2250000
Austria,1700,AUT,2500000
Austria,1750,AUT,2750000
Austria,1800,AUT,3000000
Austria,1820,AUT,3369000
Austria,1830,AUT,3538000
Austria,1840,AUT,3716000
Austria,1850,AUT,3950000
Austria,1860,AUT,4235000
Austria,1870,AUT,4520000
Austria,1880,AUT,4941000
Austria,1890,AUT,5394000
Austria,1900,AUT,5973000
Austria,1910,AUT,6614000
Austria,1920,AUT,6455000
Austria,1930,AUT,6684000
Austria,1940,AUT,6705000
Austria,1950,AUT,6935100
Austria,1960,AUT,7047437
Austria,1970,AUT,7467086
Austria,1980,AUT,7549433
Austria,1990,AUT,7722953
Austria,2000,AUT,8113413
Azerbaijan,1800,AZE,879960
Azerbaijan,1820,AZE,879960
Azerbaijan,1950,AZE,2885332
Azerbaijan,1960,AZE,3881546
Azerbaijan,1970,AZE,5168973
Azerbaijan,1980,AZE,6173361
Azerbaijan,1990,AZE,7199838
Azerbaijan,2000,AZE,7809000
Bahamas,1800,BHS,27350
Bahamas,1820,BHS,27350
Bahamas,1850,BHS,28000
Bahamas,1860,BHS,35000
Bahamas,1870,BHS,39000
Bahamas,1880,BHS,44000
Bahamas,1890,BHS,48000
Bahamas,1900,BHS,54000
Bahamas,1910,BHS,56000
Bahamas,1920,BHS,53000
Bahamas,1930,BHS,60000
Bahamas,1940,BHS,69000
Bahamas,1950,BHS,70498
Bahamas,1960,BHS,112234
Bahamas,1970,BHS,170323
Bahamas,1980,BHS,209944
Bahamas,1990,BHS,257253
Bahamas,2000,BHS,290075
Bahrain,1800,BHR,64474
Bahrain,1820,BHR,64474
Bahrain,1870,BHR,64474
Bahrain,1910,BHR,81882
Bahrain,1920,BHR,120000
Bahrain,1930,BHR,120000
Bahrain,1940,BHR,120000
Bahrain,1950,BHR,114840
Bahrain,1960,BHR,156648
Bahrain,1970,BHR,219543
Bahrain,1980,BHR,347568
Bahrain,1990,BHR,500476
Bahrain,2000,BHR,634137
Bangladesh,1600,BGD,12918659
Bangladesh,1700,BGD,15789473
Bangladesh,1820,BGD,20000000
Bangladesh,1870,BGD,24721000
Bangladesh,1910,BGD,31786000
Bangladesh,1930,BGD,34427000
Bangladesh,1940,BGD,41966000
Bangladesh,1950,BGD,45645964
Bangladesh,1960,BGD,54593000
Bangladesh,1970,BGD,67331000
Bangladesh,1980,BGD,87937000
Bangladesh,1990,BGD,111437000
Bangladesh,2000,BGD,136681000
Barbados,1800,BRB,81729
Barbados,1820,BRB,81729
Barbados,1850,BRB,136000
Barbados,1860,BRB,153000
Barbados,1870,BRB,162000
Barbados,1880,BRB,172000
Barbados,1890,BRB,183000
Barbados,1900,BRB,196000
Barbados,1910,BRB,172000
Barbados,1920,BRB,157000
Barbados,1930,BRB,174000
Barbados,1940,BRB,194000
Barbados,1950,BRB,210666
Barbados,1960,BRB,232339
Barbados,1970,BRB,238756
Barbados,1980,BRB,251966
Barbados,1990,BRB,262000
Barbados,2000,BRB,274000
Belarus,1800,BLR,2355081
Belarus,1820,BLR,2355081
Belarus,1950,BLR,7722155
Belarus,1960,BLR,8167918
Belarus,1970,BLR,9027198
Belarus,1980,BLR,9643706
Belarus,1990,BLR,10215208
Belarus,2000,BLR,10366719
Belgium,1500,BEL,1400000
Belgium,1600,BEL,1600000
Belgium,1650,BEL,1500000
Belgium,1700,BEL,2000000
Belgium,1750,BEL,2250000
Belgium,1800,BEL,3250000
Belgium,1820,BEL,3434000
Belgium,1830,BEL,3750000
Belgium,1840,BEL,4080000
Belgium,1850,BEL,4449000
Belgium,1860,BEL,4740000
Belgium,1870,BEL,5096000
Belgium,1880,BEL,5541000
Belgium,1890,BEL,6096000
Belgium,1900,BEL,6719000
Belgium,1910,BEL,7498000
Belgium,1920,BEL,7552000
Belgium,1930,BEL,8076000
Belgium,1940,BEL,8346000
Belgium,1950,BEL,8639369
Belgium,1960,BEL,9118700
Belgium,1970,BEL,9637800
Belgium,1980,BEL,9846800
Belgium,1990,BEL,9969310
Belgium,2000,BEL,10263618
Belize,1800,BLZ,25526
Belize,1820,BLZ,25526
Belize,1860,BLZ,26000
Belize,1870,BLZ,25000
Belize,1880,BLZ,27000
Belize,1890,BLZ,31000
Belize,1900,BLZ,37000
Belize,1910,BLZ,40000
Belize,1920,BLZ,45000
Belize,1930,BLZ,51000
Belize,1940,BLZ,59000
Belize,1950,BLZ,65797
Belize,1960,BLZ,91863
Belize,1970,BLZ,122070
Belize,1980,BLZ,144416
Belize,1990,BLZ,190847
Belize,2000,BLZ,247887
Benin,1800,BEN,636559
Benin,1820,BEN,636559
Benin,1850,BEN,791150.4669
Benin,1860,BEN,821899.5643
Benin,1870,BEN,889655.1764
Benin,1880,BEN,967817.3326
Benin,1890,BEN,1026923.453
Benin,1900,BEN,1079440.454
Benin,1910,BEN,1169579.529
Benin,1920,BEN,1257756.657
Benin,1930,BEN,1459677.948
Benin,1940,BEN,1677399.839
Benin,1950,BEN,2005000
Benin,1960,BEN,2316000
Benin,1970,BEN,2619809
Benin,1980,BEN,3458000
Benin,1990,BEN,4705000
Benin,2000,BEN,6619000
Bhutan,1800,BTN,392287
Bhutan,1820,BTN,392287
Bhutan,1910,BTN,250000
Bhutan,1920,BTN,250000
Bhutan,1930,BTN,250000
Bhutan,1940,BTN,250000
Bhutan,1950,BTN,164000
Bhutan,1960,BTN,212000
Bhutan,1970,BTN,309000
Bhutan,1980,BTN,446000
Bhutan,1990,BTN,615000
Bhutan,2000,BTN,606000
Bolivia,1500,BOL,900000
Bolivia,1550,BOL,803000
Bolivia,1600,BOL,670000
Bolivia,1650,BOL,591000
Bolivia,1700,BOL,534000
Bolivia,1750,BOL,562000
Bolivia,1800,BOL,887000
Bolivia,1820,BOL,1100000
Bolivia,1850,BOL,1374000
Bolivia,1870,BOL,1495000
Bolivia,1880,BOL,1098000
Bolivia,1900,BOL,1696000
Bolivia,1910,BOL,1837000
Bolivia,1920,BOL,2136000
Bolivia,1930,BOL,2397000
Bolivia,1940,BOL,2690000
Bolivia,1950,BOL,2766028
Bolivia,1960,BOL,3434073
Bolivia,1970,BOL,4346218
Bolivia,1980,BOL,5441298
Bolivia,1990,BOL,6573900
Bolivia,2000,BOL,8195000
"Bosnia and Herzegovina",1800,BIH,851806
"Bosnia and Herzegovina",1820,BIH,851806
"Bosnia and Herzegovina",1870,BIH,1158000
"Bosnia and Herzegovina",1880,BIH,1360000
"Bosnia and Herzegovina",1890,BIH,1568000
"Bosnia and Herzegovina",1910,BIH,1972000
"Bosnia and Herzegovina",1950,BIH,2662000
"Bosnia and Herzegovina",1960,BIH,3240000
"Bosnia and Herzegovina",1970,BIH,3703000
"Bosnia and Herzegovina",1980,BIH,4092000
"Bosnia and Herzegovina",1990,BIH,4423646
"Bosnia and Herzegovina",2000,BIH,4035457
Botswana,1800,BWA,121000
Botswana,1850,BWA,100046.0698
Botswana,1860,BWA,110623.6762
Botswana,1870,BWA,122319.6249
Botswana,1880,BWA,135252.1553
Botswana,1890,BWA,149552.008
Botswana,1900,BWA,165363.7463
Botswana,1910,BWA,194663.3681
Botswana,1920,BWA,227038.2813
Botswana,1930,BWA,279529.3798
Botswana,1940,BWA,341361.8393
Botswana,1950,BWA,412827
Botswana,1960,BWA,528827
Botswana,1970,BWA,583999
Botswana,1980,BWA,900476
Botswana,1990,BWA,1265000
Botswana,2000,BWA,1680000
Brazil,1500,BRA,1000000
Brazil,1600,BRA,800000
Brazil,1700,BRA,1250000
Brazil,1750,BRA,1500000
Brazil,1800,BRA,2500000
Brazil,1820,BRA,4507000
Brazil,1850,BRA,7234000
Brazil,1870,BRA,9797000
Brazil,1880,BRA,11794000
Brazil,1890,BRA,14199000
Brazil,1900,BRA,17984000
Brazil,1910,BRA,22216000
Brazil,1920,BRA,27404000
Brazil,1930,BRA,33568000
Brazil,1940,BRA,41114000
Brazil,1950,BRA,53443075
Brazil,1960,BRA,71694810
Brazil,1970,BRA,95684297
Brazil,1980,BRA,123020000
Brazil,1990,BRA,151170000
Brazil,2000,BRA,176320000
Brunei,1910,BRN,22000
Brunei,1920,BRN,26000
Brunei,1930,BRN,30000
Brunei,1940,BRN,41000
Brunei,1950,BRN,44983
Brunei,1960,BRN,83037
Brunei,1970,BRN,127554
Brunei,1980,BRN,185220
Brunei,1990,BRN,253000
Brunei,2000,BRN,325000
Bulgaria,1500,BGR,800000
Bulgaria,1600,BGR,1250000
Bulgaria,1700,BGR,1250000
Bulgaria,1800,BGR,2250000
Bulgaria,1820,BGR,2187000
Bulgaria,1850,BGR,2500000
Bulgaria,1870,BGR,2586000
Bulgaria,1890,BGR,3445000
Bulgaria,1900,BGR,4000000
Bulgaria,1910,BGR,4520000
Bulgaria,1920,BGR,5072000
Bulgaria,1930,BGR,6027000
Bulgaria,1940,BGR,6666000
Bulgaria,1950,BGR,7250500
Bulgaria,1960,BGR,7867374
Bulgaria,1970,BGR,8489574
Bulgaria,1980,BGR,8843528
Bulgaria,1990,BGR,8894028
Bulgaria,2000,BGR,7818495
"Burkina Faso",1800,BFA,1665421
"Burkina Faso",1820,BFA,1665421
"Burkina Faso",1850,BFA,1851686.528
"Burkina Faso",1860,BFA,1889055.346
"Burkina Faso",1870,BFA,1927178.303
"Burkina Faso",1880,BFA,2005667.908
"Burkina Faso",1890,BFA,2087354.217
"Burkina Faso",1900,BFA,2194101.788
"Burkina Faso",1910,BFA,2447757.146
"Burkina Faso",1920,BFA,2650779.775
"Burkina Faso",1930,BFA,3016255.327
"Burkina Faso",1940,BFA,3398390.077
"Burkina Faso",1950,BFA,3983000
"Burkina Faso",1960,BFA,4563000
"Burkina Faso",1970,BFA,5303777
"Burkina Faso",1980,BFA,6318000
"Burkina Faso",1990,BFA,8361000
"Burkina Faso",2000,BFA,11588000
Burundi,1800,BDI,899097
Burundi,1820,BDI,899097
Burundi,1850,BDI,1410005.06
Burundi,1860,BDI,1496926.506
Burundi,1870,BDI,1589206.328
Burundi,1880,BDI,1704021.191
Burundi,1890,BDI,1827131.045
Burundi,1900,BDI,1737802.846
Burundi,1910,BDI,1603678.201
Burundi,1920,BDI,1540673.491
Burundi,1930,BDI,1788014.484
Burundi,1940,BDI,2054710.227
Burundi,1950,BDI,2456000
Burundi,1960,BDI,2940000
Burundi,1970,BDI,3521913
Burundi,1980,BDI,4299555
Burundi,1990,BDI,5505113
Burundi,2000,BDI,6621126
Cambodia,1800,KHM,2090000
Cambodia,1820,KHM,2090000
Cambodia,1870,KHM,2340000
Cambodia,1910,KHM,3070000
Cambodia,1930,KHM,2806000
Cambodia,1940,KHM,3046000
Cambodia,1950,KHM,4471170
Cambodia,1960,KHM,5761223
Cambodia,1970,KHM,7396000
Cambodia,1980,KHM,6888000
Cambodia,1990,KHM,9345000
Cambodia,2000,KHM,12396000
Cameroon,1800,CMR,1860054
Cameroon,1820,CMR,1860054
Cameroon,1850,CMR,2767546.522
Cameroon,1860,CMR,2900759.681
Cameroon,1870,CMR,3050839.902
Cameroon,1880,CMR,3241372.004
Cameroon,1890,CMR,3444452.433
Cameroon,1900,CMR,3312922.56
Cameroon,1910,CMR,3040692.391
Cameroon,1920,CMR,2912172.074
Cameroon,1930,CMR,3323212.105
Cameroon,1940,CMR,3777105.322
Cameroon,1950,CMR,4466000
Cameroon,1960,CMR,5408000
Cameroon,1970,CMR,6726733
Cameroon,1980,CMR,8762000
Cameroon,1990,CMR,11884000
Cameroon,2000,CMR,15343000
Canada,1500,CAN,250000
Canada,1600,CAN,250000
Canada,1700,CAN,200000
Canada,1750,CAN,300000
Canada,1800,CAN,500000
Canada,1820,CAN,816000
Canada,1830,CAN,1169000
Canada,1840,CAN,1697000
Canada,1850,CAN,2485000
Canada,1860,CAN,3369000
Canada,1870,CAN,3781000
Canada,1880,CAN,4384000
Canada,1890,CAN,4918000
Canada,1900,CAN,5457000
Canada,1910,CAN,7188000
Canada,1920,CAN,8798000
Canada,1930,CAN,10488000
Canada,1940,CAN,11688000
Canada,1950,CAN,14011422
Canada,1960,CAN,18266765
Canada,1970,CAN,21749986
Canada,1980,CAN,24593300
Canada,1990,CAN,27790600
Canada,2000,CAN,31100000
"Cape Verde",1550,CPV,10000
"Cape Verde",1700,CPV,20000
"Cape Verde",1800,CPV,55716
"Cape Verde",1820,CPV,55716
"Cape Verde",1910,CPV,144000
"Cape Verde",1920,CPV,127000
"Cape Verde",1930,CPV,146000
"Cape Verde",1940,CPV,182000
"Cape Verde",1950,CPV,146403
"Cape Verde",1960,CPV,196768
"Cape Verde",1970,CPV,268867
"Cape Verde",1980,CPV,296042
"Cape Verde",1990,CPV,349264
"Cape Verde",2000,CPV,402000
"Central African Republic",1800,CAF,479444
"Central African Republic",1820,CAF,479444
"Central African Republic",1850,CAF,930846.5047
"Central African Republic",1860,CAF,935801.85
"Central African Republic",1870,CAF,954111.7341
"Central African Republic",1880,CAF,987324.3389
"Central African Republic",1890,CAF,1021921.005
"Central African Republic",1900,CAF,976535.8291
"Central African Republic",1910,CAF,919500.6195
"Central African Republic",1920,CAF,874497.7715
"Central African Republic",1930,CAF,995068.9177
"Central African Republic",1940,CAF,1121135.968
"Central African Republic",1950,CAF,1314000
"Central African Republic",1960,CAF,1530000
"Central African Republic",1970,CAF,1839245
"Central African Republic",1980,CAF,2349000
"Central African Republic",1990,CAF,3085000
"Central African Republic",2000,CAF,3940000
Chad,1800,TCD,1432000
Chad,1850,TCD,1787521.962
Chad,1860,TCD,1805477.835
Chad,1870,TCD,1823614.077
Chad,1880,TCD,1860416.366
Chad,1890,TCD,1897961.361
Chad,1900,TCD,1751475.587
Chad,1910,TCD,1682664.268
Chad,1920,TCD,1616556.383
Chad,1930,TCD,1839438.662
Chad,1940,TCD,2072480.416
Chad,1950,TCD,2429000
Chad,1960,TCD,2967000
Chad,1970,TCD,3727000
Chad,1980,TCD,4522000
Chad,1990,TCD,5841000
Chad,2000,TCD,7943000
Chile,1500,CHL,600000
Chile,1550,CHL,700000
Chile,1600,CHL,600000
Chile,1650,CHL,600000
Chile,1700,CHL,600000
Chile,1750,CHL,700000
Chile,1800,CHL,771447
Chile,1820,CHL,771447
Chile,1830,CHL,965173
Chile,1840,CHL,1180761
Chile,1850,CHL,1409885
Chile,1860,CHL,1660659
Chile,1870,CHL,1944569
Chile,1880,CHL,2264042
Chile,1890,CHL,2607769
Chile,1900,CHL,2958986
Chile,1910,CHL,3317166
Chile,1920,CHL,3722598
Chile,1930,CHL,4265756
Chile,1940,CHL,5056404
Chile,1950,CHL,6090833
Chile,1960,CHL,7585349
Chile,1970,CHL,9368558
Chile,1980,CHL,11093718
Chile,1990,CHL,13129000
Chile,2000,CHL,15156000
China,1500,CHN,103000000
China,1600,CHN,160000000
China,1650,CHN,140000000
China,1700,CHN,138000000
China,1750,CHN,225000000
China,1800,CHN,330000000
China,1810,CHN,345717000
China,1820,CHN,381000000
China,1830,CHN,409000000
China,1840,CHN,412000000
China,1850,CHN,412000000
China,1860,CHN,377000000
China,1870,CHN,358000000
China,1880,CHN,368000000
China,1890,CHN,380000000
China,1900,CHN,400000000
China,1910,CHN,423000000
China,1920,CHN,472000000
China,1930,CHN,489000000
China,1940,CHN,518770000
China,1950,CHN,546815000
China,1960,CHN,667070000
China,1970,CHN,818315000
China,1980,CHN,981861000
China,1990,CHN,1135185000
China,2000,CHN,1262645000
Colombia,1500,COL,1000000
Colombia,1550,COL,900000
Colombia,1600,COL,800000
Colombia,1650,COL,800000
Colombia,1700,COL,800000
Colombia,1750,COL,807000
Colombia,1800,COL,1206000
Colombia,1820,COL,1206000
Colombia,1830,COL,1686000
Colombia,1840,COL,1932000
Colombia,1850,COL,2065000
Colombia,1860,COL,2694000
Colombia,1870,COL,2392000
Colombia,1890,COL,3369000
Colombia,1900,COL,3998000
Colombia,1910,COL,4890000
Colombia,1920,COL,6213000
Colombia,1930,COL,7914000
Colombia,1940,COL,9174000
Colombia,1950,COL,11591658
Colombia,1960,COL,15952727
Colombia,1970,COL,21429658
Colombia,1980,COL,26631000
Colombia,1990,COL,32957000
Colombia,2000,COL,39817000
Comoros,1500,COM,10000
Comoros,1600,COM,20000
Comoros,1700,COM,30000
Comoros,1750,COM,40000
Comoros,1800,COM,56346
Comoros,1820,COM,56346
Comoros,1850,COM,60000
Comoros,1900,COM,80000
Comoros,1920,COM,120000
Comoros,1950,COM,148057
Comoros,1960,COM,182899
Comoros,1970,COM,236252
Comoros,1980,COM,333513
Comoros,1990,COM,429010
Comoros,2000,COM,579000
Congo,1800,COG,314465
Congo,1820,COG,314465
Congo,1850,COG,507653.2572
Congo,1860,COG,507653.2572
Congo,1870,COG,538948.1485
Congo,1880,COG,583649.7521
Congo,1890,COG,625816.5022
Congo,1900,COG,595220.415
Congo,1910,COG,538306.674
Congo,1920,COG,506866.523
Congo,1930,COG,588239.2927
Congo,1940,COG,675979.5859
Congo,1950,COG,808000
Congo,1960,COG,1003000
Congo,1970,COG,1272408
Congo,1980,COG,1674005
Congo,1990,COG,2266000
Congo,2000,COG,3104000
"Costa Rica",1700,CRI,19000
"Costa Rica",1750,CRI,24000
"Costa Rica",1800,CRI,53000
"Costa Rica",1820,CRI,63000
"Costa Rica",1830,CRI,78000
"Costa Rica",1840,CRI,94000
"Costa Rica",1850,CRI,101000
"Costa Rica",1860,CRI,120000
"Costa Rica",1870,CRI,137000
"Costa Rica",1880,CRI,182000
"Costa Rica",1890,CRI,243000
"Costa Rica",1900,CRI,297000
"Costa Rica",1910,CRI,363000
"Costa Rica",1920,CRI,420000
"Costa Rica",1930,CRI,500000
"Costa Rica",1940,CRI,620000
"Costa Rica",1950,CRI,866982
"Costa Rica",1960,CRI,1248022
"Costa Rica",1970,CRI,1735523
"Costa Rica",1980,CRI,2299124
"Costa Rica",1990,CRI,3027175
"Costa Rica",2000,CRI,3710558
"Cote d'Ivoire",1800,CIV,1088530
"Cote d'Ivoire",1820,CIV,1088530
"Cote d'Ivoire",1850,CIV,1033828.502
"Cote d'Ivoire",1860,CIV,1108519.167
"Cote d'Ivoire",1870,CIV,1176855.154
"Cote d'Ivoire",1880,CIV,1261879.019
"Cote d'Ivoire",1890,CIV,1326411.678
"Cote d'Ivoire",1900,CIV,1422240.503
"Cote d'Ivoire",1910,CIV,1480165.136
"Cote d'Ivoire",1920,CIV,1571411.683
"Cote d'Ivoire",1930,CIV,1823687.411
"Cote d'Ivoire",1940,CIV,2095704.038
"Cote d'Ivoire",1950,CIV,2505000
"Cote d'Ivoire",1960,CIV,3557000
"Cote d'Ivoire",1970,CIV,5579000
"Cote d'Ivoire",1980,CIV,8593000
"Cote d'Ivoire",1990,CIV,12491000
"Cote d'Ivoire",2000,CIV,16885000
Croatia,1800,HRV,1227886
Croatia,1820,HRV,1227886
Croatia,1950,HRV,3837297
Croatia,1960,HRV,4036145
Croatia,1970,HRV,4205389
Croatia,1980,HRV,4383000
Croatia,1990,HRV,4508347
Croatia,2000,HRV,4410830
Cuba,1650,CUB,30000
Cuba,1750,CUB,172000
Cuba,1800,CUB,272000
Cuba,1810,CUB,572000
Cuba,1820,CUB,605000
Cuba,1830,CUB,1008000
Cuba,1840,CUB,1008000
Cuba,1850,CUB,1186000
Cuba,1860,CUB,1397000
Cuba,1870,CUB,1331000
Cuba,1880,CUB,1522000
Cuba,1890,CUB,1632000
Cuba,1900,CUB,1658000
Cuba,1910,CUB,2219000
Cuba,1920,CUB,2997000
Cuba,1930,CUB,3837000
Cuba,1940,CUB,4566000
Cuba,1950,CUB,5784797
Cuba,1960,CUB,7027210
Cuba,1970,CUB,8542746
Cuba,1980,CUB,9652975
Cuba,1990,CUB,10513000
Cuba,2000,CUB,11106000
Cyprus,1600,CYP,180000
Cyprus,1800,CYP,184392
Cyprus,1880,CYP,186000
Cyprus,1890,CYP,209000
Cyprus,1900,CYP,237000
Cyprus,1910,CYP,274000
Cyprus,1920,CYP,311000
Cyprus,1930,CYP,348000
Cyprus,1940,CYP,450000
Cyprus,1950,CYP,494000
Cyprus,1960,CYP,573000
Cyprus,1970,CYP,614600
Cyprus,1980,CYP,611000
Cyprus,1990,CYP,681349
Cyprus,2000,CYP,758363
"Czech Republic",1800,CZE,5516349
"Czech Republic",1820,CZE,5516349
"Czech Republic",1950,CZE,8925122
"Czech Republic",1960,CZE,9659818
"Czech Republic",1970,CZE,9795226
"Czech Republic",1980,CZE,10288726
"Czech Republic",1990,CZE,10309514
"Czech Republic",2000,CZE,10270128
"Democratic Republic of Congo",1800,COD,5163819
"Democratic Republic of Congo",1820,COD,5163819
"Democratic Republic of Congo",1850,COD,8222557.963
"Democratic Republic of Congo",1860,COD,8269611.177
"Democratic Republic of Congo",1870,COD,8810813.957
"Democratic Republic of Congo",1880,COD,9507902.471
"Democratic Republic of Congo",1890,COD,9949945.4
"Democratic Republic of Congo",1900,COD,9449636.508
"Democratic Republic of Congo",1910,COD,8546081.873
"Democratic Republic of Congo",1920,COD,8055659.88
"Democratic Republic of Congo",1930,COD,9186081.219
"Democratic Republic of Congo",1940,COD,10372599.52
"Democratic Republic of Congo",1950,COD,12184000
"Democratic Republic of Congo",1960,COD,15451000
"Democratic Republic of Congo",1970,COD,21780955
"Democratic Republic of Congo",1980,COD,29013000
"Democratic Republic of Congo",1990,COD,39047000
"Democratic Republic of Congo",2000,COD,51849000
Denmark,1500,DNK,600000
Denmark,1600,DNK,650000
Denmark,1700,DNK,700000
Denmark,1800,DNK,1000000
Denmark,1820,DNK,1155000
Denmark,1830,DNK,1273000
Denmark,1840,DNK,1357000
Denmark,1850,DNK,1499000
Denmark,1860,DNK,1696000
Denmark,1870,DNK,1888000
Denmark,1880,DNK,2081000
Denmark,1890,DNK,2294000
Denmark,1900,DNK,2561000
Denmark,1910,DNK,2882000
Denmark,1920,DNK,3242000
Denmark,1930,DNK,3542000
Denmark,1940,DNK,3832000
Denmark,1950,DNK,4271000
Denmark,1960,DNK,4581000
Denmark,1970,DNK,4928757
Denmark,1980,DNK,5123027
Denmark,1990,DNK,5140954
Denmark,2000,DNK,5337416
Djibouti,1800,DJI,22848
Djibouti,1820,DJI,22848
Djibouti,1850,DJI,40414.27411
Djibouti,1860,DJI,40414.27411
Djibouti,1870,DJI,40414.27411
Djibouti,1880,DJI,40820.24035
Djibouti,1890,DJI,41230.28458
Djibouti,1900,DJI,42484.02567
Djibouti,1910,DJI,43775.89084
Djibouti,1920,DJI,44659.33049
Djibouti,1930,DJI,49331.68457
Djibouti,1940,DJI,53423.36837
Djibouti,1950,DJI,62000
Djibouti,1960,DJI,85000
Djibouti,1970,DJI,158034
Djibouti,1980,DJI,279149
Djibouti,1990,DJI,366088
Djibouti,2000,DJI,430822
Dominica,1800,DMA,19950
Dominica,1820,DMA,19950
Dominica,1840,DMA,22000
Dominica,1860,DMA,25000
Dominica,1870,DMA,27000
Dominica,1880,DMA,28000
Dominica,1890,DMA,27000
Dominica,1900,DMA,29000
Dominica,1910,DMA,34000
Dominica,1920,DMA,37000
Dominica,1930,DMA,43000
Dominica,1940,DMA,48000
Dominica,1950,DMA,51423
Dominica,1960,DMA,60256
Dominica,1970,DMA,70764
Dominica,1980,DMA,74000
Dominica,1990,DMA,70000
Dominica,2000,DMA,71000
"Dominican Republic",1650,DOM,70000
"Dominican Republic",1700,DOM,100000
"Dominican Republic",1750,DOM,130000
"Dominican Republic",1800,DOM,150000
"Dominican Republic",1820,DOM,89000
"Dominican Republic",1850,DOM,146000
"Dominican Republic",1870,DOM,242000
"Dominican Republic",1900,DOM,515000
"Dominican Republic",1910,DOM,688000
"Dominican Republic",1920,DOM,879000
"Dominican Republic",1930,DOM,1256000
"Dominican Republic",1940,DOM,1674000
"Dominican Republic",1950,DOM,2352968
"Dominican Republic",1960,DOM,3231488
"Dominican Republic",1970,DOM,4422755
"Dominican Republic",1980,DOM,5696855
"Dominican Republic",1990,DOM,7083000
"Dominican Republic",2000,DOM,8410000
Ecuador,1500,ECU,600000
Ecuador,1550,ECU,550000
Ecuador,1600,ECU,500000
Ecuador,1650,ECU,500000
Ecuador,1700,ECU,500000
Ecuador,1750,ECU,500000
Ecuador,1800,ECU,500000
Ecuador,1820,ECU,500000
Ecuador,1850,ECU,816000
Ecuador,1870,ECU,1013000
Ecuador,1900,ECU,1400000
Ecuador,1910,ECU,1617000
Ecuador,1920,ECU,1790000
Ecuador,1930,ECU,1944000
Ecuador,1940,ECU,2466000
Ecuador,1950,ECU,3369955
Ecuador,1960,ECU,4415956
Ecuador,1970,ECU,5939246
Ecuador,1980,ECU,7920499
Ecuador,1990,ECU,10318036
Ecuador,2000,ECU,12446000
Egypt,1500,EGY,4000000
Egypt,1600,EGY,5000000
Egypt,1700,EGY,4500000
Egypt,1800,EGY,3500000
Egypt,1820,EGY,4194000
Egypt,1840,EGY,4476000
Egypt,1850,EGY,5683845.834
Egypt,1860,EGY,6284783.822
Egypt,1870,EGY,6949257.394
Egypt,1880,EGY,7683984
Egypt,1890,EGY,8799253.883
Egypt,1900,EGY,10176305.71
Egypt,1910,EGY,11698511.7
Egypt,1920,EGY,13139464.51
Egypt,1930,EGY,14679848.82
Egypt,1940,EGY,16812181.46
Egypt,1950,EGY,21834000
Egypt,1960,EGY,27840000
Egypt,1970,EGY,33574026
Egypt,1980,EGY,42634215
Egypt,1990,EGY,56683000
Egypt,2000,EGY,70512000
"El Salvador",1800,SLV,248000
"El Salvador",1810,SLV,165000
"El Salvador",1820,SLV,248000
"El Salvador",1850,SLV,366000
"El Salvador",1870,SLV,492000
"El Salvador",1880,SLV,613000
"El Salvador",1890,SLV,704000
"El Salvador",1900,SLV,766000
"El Salvador",1910,SLV,946000
"El Salvador",1920,SLV,1170000
"El Salvador",1930,SLV,1440000
"El Salvador",1940,SLV,1630000
"El Salvador",1950,SLV,1939800
"El Salvador",1960,SLV,2581583
"El Salvador",1970,SLV,3603907
"El Salvador",1980,SLV,4566199
"El Salvador",1990,SLV,5099884
"El Salvador",2000,SLV,6126000
"Equatorial Guinea",1800,GNQ,80377
"Equatorial Guinea",1820,GNQ,80377
"Equatorial Guinea",1850,GNQ,108342.2757
"Equatorial Guinea",1860,GNQ,115021.1647
"Equatorial Guinea",1870,GNQ,122111.7817
"Equatorial Guinea",1880,GNQ,130933.9511
"Equatorial Guinea",1890,GNQ,140393.4929
"Equatorial Guinea",1900,GNQ,133529.6733
"Equatorial Guinea",1910,GNQ,120761.8431
"Equatorial Guinea",1920,GNQ,113708.6691
"Equatorial Guinea",1930,GNQ,129386.2215
"Equatorial Guinea",1940,GNQ,145778.3919
"Equatorial Guinea",1950,GNQ,226000
"Equatorial Guinea",1960,GNQ,252000
"Equatorial Guinea",1970,GNQ,270435
"Equatorial Guinea",1980,GNQ,256009
"Equatorial Guinea",1990,GNQ,371000
"Equatorial Guinea",2000,GNQ,491000
Eritrea,1800,ERI,205010
Eritrea,1820,ERI,205010
Eritrea,1850,ERI,700663.2285
Eritrea,1860,ERI,700663.2285
Eritrea,1870,ERI,700663.2285
Eritrea,1880,ERI,707701.4749
Eritrea,1890,ERI,714810.4212
Eritrea,1900,ERI,721990.7779
Eritrea,1910,ERI,774152.2062
Eritrea,1920,ERI,821875.7434
Eritrea,1930,ERI,907862.1305
Eritrea,1940,ERI,983162.3114
Eritrea,1950,ERI,1141000
Eritrea,1960,ERI,1424000
Eritrea,1970,ERI,2160460
Eritrea,1980,ERI,2568741
Eritrea,1990,ERI,3138000
Eritrea,2000,ERI,4197000
Estonia,1800,EST,334136
Estonia,1820,EST,334136
Estonia,1910,EST,986000
Estonia,1920,EST,1115000
Estonia,1930,EST,1124000
Estonia,1940,EST,1122000
Estonia,1950,EST,1095610
Estonia,1960,EST,1210647
Estonia,1970,EST,1363183
Estonia,1980,EST,1482196
Estonia,1990,EST,1569322
Estonia,2000,EST,1379835
Ethiopia,1850,ETH,18434000
Ethiopia,1860,ETH,18434000
Ethiopia,1870,ETH,18434000
Ethiopia,1880,ETH,18434000
Ethiopia,1890,ETH,18434000
Ethiopia,1900,ETH,18434000
Ethiopia,1910,ETH,18434000
Ethiopia,1920,ETH,18434000
Ethiopia,1930,ETH,18434000
Ethiopia,1940,ETH,18434000
Ethiopia,1950,ETH,18434000
Ethiopia,1960,ETH,22942000
Ethiopia,1970,ETH,29468504
Ethiopia,1980,ETH,36036000
Ethiopia,1990,ETH,48397000
Ethiopia,2000,ETH,64165000
Fiji,1700,FJI,118803
Fiji,1800,FJI,130533
Fiji,1840,FJI,140000
Fiji,1850,FJI,137000
Fiji,1880,FJI,127000
Fiji,1890,FJI,121000
Fiji,1900,FJI,120000
Fiji,1910,FJI,140000
Fiji,1920,FJI,157000
Fiji,1930,FJI,198000
Fiji,1940,FJI,260000
Fiji,1950,FJI,287348
Fiji,1960,FJI,393348
Fiji,1970,FJI,521000
Fiji,1980,FJI,634506
Fiji,1990,FJI,738090
Fiji,2000,FJI,833000
Finland,1500,FIN,300000
Finland,1600,FIN,400000
Finland,1700,FIN,400000
Finland,1800,FIN,800000
Finland,1820,FIN,1169000
Finland,1830,FIN,1364000
Finland,1840,FIN,1441000
Finland,1850,FIN,1628000
Finland,1860,FIN,1738000
Finland,1870,FIN,1754000
Finland,1880,FIN,2047000
Finland,1890,FIN,2364000
Finland,1900,FIN,2646000
Finland,1910,FIN,2929000
Finland,1920,FIN,3133000
Finland,1930,FIN,3449000
Finland,1940,FIN,3698000
Finland,1950,FIN,4008900
Finland,1960,FIN,4429600
Finland,1970,FIN,4606307
Finland,1980,FIN,4779535
Finland,1990,FIN,4986431
Finland,2000,FIN,5168595
France,1500,FRA,15000000
France,1600,FRA,18500000
France,1650,FRA,21000000
France,1700,FRA,21471000
France,1750,FRA,24000000
France,1800,FRA,29000000
France,1820,FRA,31250000
France,1830,FRA,33300000
France,1840,FRA,34900000
France,1850,FRA,36350000
France,1860,FRA,37300000
France,1870,FRA,38440000
France,1880,FRA,39045000
France,1890,FRA,40014000
France,1900,FRA,40598000
France,1910,FRA,41224000
France,1920,FRA,39000000
France,1930,FRA,41610000
France,1940,FRA,41000000
France,1950,FRA,42518000
France,1960,FRA,46584000
France,1970,FRA,51918000
France,1980,FRA,55110000
France,1990,FRA,58168000
France,2000,FRA,61137000
Gabon,1800,GAB,158227
Gabon,1820,GAB,158227
Gabon,1850,GAB,297399.7244
Gabon,1860,GAB,315733.2855
Gabon,1870,GAB,335197.041
Gabon,1880,GAB,359413.9104
Gabon,1890,GAB,385380.3681
Gabon,1900,GAB,366539.1722
Gabon,1910,GAB,331491.4571
Gabon,1920,GAB,312130.4831
Gabon,1930,GAB,355165.39
Gabon,1940,GAB,400161.9247
Gabon,1950,GAB,469000
Gabon,1960,GAB,486000
Gabon,1970,GAB,514597
Gabon,1980,GAB,713502
Gabon,1990,GAB,938000
Gabon,2000,GAB,1236000
Gambia,1800,GMB,103274
Gambia,1820,GMB,103274
Gambia,1850,GMB,112066.916
Gambia,1860,GMB,118975.4148
Gambia,1870,GMB,126309.7964
Gambia,1880,GMB,138149.3027
Gambia,1890,GMB,151098.5719
Gambia,1900,GMB,162014.9403
Gambia,1910,GMB,173719.98
Gambia,1920,GMB,184429.1556
Gambia,1930,GMB,214037.5644
Gambia,1940,GMB,245962.8691
Gambia,1950,GMB,294000
Gambia,1960,GMB,360000
Gambia,1970,GMB,484580
Gambia,1980,GMB,670523
Gambia,1990,GMB,949255
Gambia,2000,GMB,1367884
Georgia,1800,GEO,1072178
Georgia,1820,GEO,1072178
Georgia,1950,GEO,3515602
Georgia,1960,GEO,4146570
Georgia,1970,GEO,4694491
Georgia,1980,GEO,5045697
Georgia,1990,GEO,5426207
Georgia,2000,GEO,4777209
Germany,1500,DEU,12000000
Germany,1600,DEU,16000000
Germany,1650,DEU,11000000
Germany,1700,DEU,15000000
Germany,1750,DEU,15000000
Germany,1800,DEU,18000000
Germany,1820,DEU,24905000
Germany,1830,DEU,28045000
Germany,1840,DEU,31126000
Germany,1850,DEU,33746000
Germany,1860,DEU,36049000
Germany,1870,DEU,39231000
Germany,1880,DEU,43500000
Germany,1890,DEU,47607000
Germany,1900,DEU,54388000
Germany,1910,DEU,62884000
Germany,1920,DEU,60894000
Germany,1930,DEU,65084000
Germany,1940,DEU,69835000
Germany,1950,DEU,68374572
Germany,1960,DEU,72480869
Germany,1970,DEU,77783164
Germany,1980,DEU,78297904
Germany,1990,DEU,79380394
Germany,2000,DEU,82187909
Ghana,1800,GHA,2016034
Ghana,1820,GHA,2016034
Ghana,1850,GHA,1981047.288
Ghana,1860,GHA,2093097.807
Ghana,1870,GHA,2211645.543
Ghana,1880,GHA,2365900.515
Ghana,1890,GHA,2564875.519
Ghana,1900,GHA,2799906.606
Ghana,1910,GHA,3056579.046
Ghana,1920,GHA,3288986.609
Ghana,1930,GHA,3817003.232
Ghana,1940,GHA,4386337.833
Ghana,1950,GHA,5243000
Ghana,1960,GHA,7126000
Ghana,1970,GHA,8788945
Ghana,1980,GHA,11017000
Ghana,1990,GHA,15414000
Ghana,2000,GHA,19736000
Greece,1500,GRC,1000000
Greece,1600,GRC,1500000
Greece,1700,GRC,1500000
Greece,1800,GRC,2250000
Greece,1820,GRC,2312000
Greece,1830,GRC,2534000
Greece,1840,GRC,2777000
Greece,1850,GRC,3044000
Greece,1860,GRC,3336000
Greece,1870,GRC,3657000
Greece,1880,GRC,4049000
Greece,1890,GRC,4482000
Greece,1900,GRC,4962000
Greece,1910,GRC,5320000
Greece,1920,GRC,5700000
Greece,1930,GRC,6351000
Greece,1940,GRC,7280000
Greece,1950,GRC,7566028
Greece,1960,GRC,8327405
Greece,1970,GRC,8792806
Greece,1980,GRC,9642505
Greece,1990,GRC,10129603
Greece,2000,GRC,10559110
Grenada,1800,GRD,29409
Grenada,1820,GRD,29409
Grenada,1850,GRD,33000
Grenada,1860,GRD,32000
Grenada,1870,GRD,38000
Grenada,1880,GRD,42000
Grenada,1890,GRD,53000
Grenada,1900,GRD,63000
Grenada,1910,GRD,67000
Grenada,1920,GRD,66000
Grenada,1930,GRD,79000
Grenada,1940,GRD,90000
Grenada,1950,GRD,75806
Grenada,1960,GRD,90148
Grenada,1970,GRD,95410
Grenada,1980,GRD,90164
Grenada,1990,GRD,92360
Grenada,2000,GRD,89312
Guatemala,1750,GTM,315000
Guatemala,1820,GTM,595000
Guatemala,1840,GTM,706000
Guatemala,1850,GTM,850000
Guatemala,1870,GTM,1080000
Guatemala,1880,GTM,1225000
Guatemala,1890,GTM,1364000
Guatemala,1900,GTM,1300000
Guatemala,1910,GTM,1441000
Guatemala,1920,GTM,1597000
Guatemala,1930,GTM,1771000
Guatemala,1940,GTM,2200000
Guatemala,1950,GTM,2968976
Guatemala,1960,GTM,4100000
Guatemala,1970,GTM,5264000
Guatemala,1980,GTM,6650000
Guatemala,1990,GTM,8966000
Guatemala,2000,GTM,11085000
Guinea,1800,GIN,983959
Guinea,1820,GIN,983959
Guinea,1850,GIN,1028674.938
Guinea,1860,GIN,1081281.51
Guinea,1870,GIN,1147938.4
Guinea,1880,GIN,1230873.125
Guinea,1890,GIN,1319799.608
Guinea,1900,GIN,1387294.334
Guinea,1910,GIN,1487521.728
Guinea,1920,GIN,1610900.214
Guinea,1930,GIN,1906681.569
Guinea,1940,GIN,2191077.395
Guinea,1950,GIN,2619000
Guinea,1960,GIN,3118000
Guinea,1970,GIN,3643000
Guinea,1980,GIN,4447000
Guinea,1990,GIN,6118000
Guinea,2000,GIN,8350000
Guinea-Bissau,1800,GNB,218167
Guinea-Bissau,1820,GNB,218167
Guinea-Bissau,1850,GNB,210507.9675
Guinea-Bissau,1860,GNB,216909.1479
Guinea-Bissau,1870,GNB,225743.3659
Guinea-Bissau,1880,GNB,242052.5721
Guinea-Bissau,1890,GNB,259540.064
Guinea-Bissau,1900,GNB,278290.9689
Guinea-Bissau,1910,GNB,298396.5643
Guinea-Bissau,1920,GNB,316791.5769
Guinea-Bissau,1930,GNB,367649.558
Guinea-Bissau,1940,GNB,422487.2412
Guinea-Bissau,1950,GNB,505000
Guinea-Bissau,1960,GNB,554000
Guinea-Bissau,1970,GNB,620020
Guinea-Bissau,1980,GNB,789053
Guinea-Bissau,1990,GNB,995991
Guinea-Bissau,2000,GNB,1279000
Guyana,1800,GUY,166034
Guyana,1820,GUY,166034
Guyana,1840,GUY,98000
Guyana,1850,GUY,128000
Guyana,1860,GUY,148000
Guyana,1870,GUY,193000
Guyana,1880,GUY,252000
Guyana,1890,GUY,278000
Guyana,1900,GUY,306000
Guyana,1910,GUY,304000
Guyana,1920,GUY,304000
Guyana,1930,GUY,311000
Guyana,1940,GUY,347000
Guyana,1950,GUY,427971
Guyana,1960,GUY,571083
Guyana,1970,GUY,714811
Guyana,1980,GUY,759352
Guyana,1990,GUY,750903
Guyana,2000,GUY,755171
Haiti,1650,HTI,30000
Haiti,1700,HTI,50000
Haiti,1750,HTI,190000
Haiti,1800,HTI,500000
Haiti,1820,HTI,723000
Haiti,1850,HTI,938000
Haiti,1870,HTI,1150000
Haiti,1900,HTI,1560000
Haiti,1910,HTI,1809000
Haiti,1920,HTI,2124000
Haiti,1930,HTI,2422000
Haiti,1940,HTI,2751000
Haiti,1950,HTI,3097220
Haiti,1960,HTI,3679000
Haiti,1970,HTI,4541000
Haiti,1980,HTI,5200000
Haiti,1990,HTI,6289000
Haiti,2000,HTI,7639000
Honduras,1750,HND,96000
Honduras,1800,HND,130000
Honduras,1820,HND,135000
Honduras,1850,HND,350000
Honduras,1870,HND,404000
Honduras,1880,HND,307000
Honduras,1890,HND,399000
Honduras,1900,HND,500000
Honduras,1910,HND,619000
Honduras,1920,HND,720000
Honduras,1930,HND,950000
Honduras,1940,HND,1150000
Honduras,1950,HND,1431447
Honduras,1960,HND,1951640
Honduras,1970,HND,2760666
Honduras,1980,HND,3401940
Honduras,1990,HND,4792271
Honduras,2000,HND,6347658
Hungary,1500,HUN,1250000
Hungary,1600,HUN,1250000
Hungary,1650,HUN,1250000
Hungary,1700,HUN,1500000
Hungary,1750,HUN,2000000
Hungary,1800,HUN,3250000
Hungary,1820,HUN,4146000
Hungary,1850,HUN,5161000
Hungary,1870,HUN,5917000
Hungary,1890,HUN,6622000
Hungary,1900,HUN,7127000
Hungary,1910,HUN,7644000
Hungary,1920,HUN,7950000
Hungary,1930,HUN,8649000
Hungary,1940,HUN,9287000
Hungary,1950,HUN,9338000
Hungary,1960,HUN,9983512
Hungary,1970,HUN,10337004
Hungary,1980,HUN,10711122
Hungary,1990,HUN,10371878
Hungary,2000,HUN,10137449
Iceland,1750,ISL,46000
Iceland,1800,ISL,61428
Iceland,1820,ISL,61428
Iceland,1840,ISL,57000
Iceland,1850,ISL,59000
Iceland,1860,ISL,67000
Iceland,1870,ISL,70000
Iceland,1880,ISL,72000
Iceland,1890,ISL,71000
Iceland,1900,ISL,78000
Iceland,1910,ISL,88000
Iceland,1920,ISL,98000
Iceland,1930,ISL,109000
Iceland,1940,ISL,121000
Iceland,1950,ISL,142938
Iceland,1960,ISL,175860
Iceland,1970,ISL,204104
Iceland,1980,ISL,228161
Iceland,1990,ISL,254719
Iceland,2000,ISL,281043
India,1500,IND,110000000
India,1600,IND,135000000
India,1700,IND,165000000
India,1820,IND,209000013.3
India,1830,IND,217576583.9
India,1840,IND,226505104.5
India,1850,IND,235800017.9
India,1860,IND,244248661.1
India,1870,IND,253000016.8
India,1880,IND,257200000
India,1890,IND,279626000
India,1900,IND,284500000
India,1910,IND,302100000
India,1920,IND,305600000
India,1930,IND,336400000
India,1940,IND,386800000
India,1950,IND,359000000
India,1960,IND,434000000
India,1970,IND,541000000
India,1980,IND,679000000
India,1990,IND,839000000
India,2000,IND,1004124000
Iran,1500,IRN,4000000
Iran,1600,IRN,5000000
Iran,1700,IRN,5000000
Iran,1800,IRN,6000000
Iran,1820,IRN,6560000
Iran,1850,IRN,7500000
Iran,1870,IRN,8415000
Iran,1890,IRN,9000000
Iran,1900,IRN,10000000
Iran,1910,IRN,10994000
Iran,1920,IRN,9000000
Iran,1930,IRN,12590000
Iran,1940,IRN,15000000
Iran,1950,IRN,16357000
Iran,1960,IRN,21548000
Iran,1970,IRN,28854000
Iran,1980,IRN,39422000
Iran,1990,IRN,56669000
Iran,2000,IRN,63273000
Iraq,1500,IRQ,1000000
Iraq,1600,IRQ,1250000
Iraq,1700,IRQ,1000000
Iraq,1800,IRQ,1000000
Iraq,1820,IRQ,1093000
Iraq,1850,IRQ,1250000
Iraq,1860,IRQ,1290000
Iraq,1870,IRQ,1580000
Iraq,1890,IRQ,1726000
Iraq,1900,IRQ,2250000
Iraq,1910,IRQ,2613000
Iraq,1920,IRQ,3161000
Iraq,1930,IRQ,3605000
Iraq,1940,IRQ,3700000
Iraq,1950,IRQ,5163443
Iraq,1960,IRQ,6822030
Iraq,1970,IRQ,9413671
Iraq,1980,IRQ,13232839
Iraq,1990,IRQ,18134702
Iraq,2000,IRQ,22675617
Ireland,1500,IRL,800000
Ireland,1600,IRL,1000000
Ireland,1650,IRL,1750000
Ireland,1700,IRL,1925000
Ireland,1750,IRL,3000000
Ireland,1800,IRL,5250000
Ireland,1820,IRL,7101000
Ireland,1830,IRL,7827000
Ireland,1840,IRL,8349000
Ireland,1850,IRL,6878000
Ireland,1860,IRL,5821000
Ireland,1870,IRL,5419000
Ireland,1880,IRL,5203000
Ireland,1890,IRL,4718000
Ireland,1900,IRL,4469000
Ireland,1910,IRL,4385000
Ireland,1920,IRL,4361000
Ireland,1930,IRL,2927000
Ireland,1940,IRL,2958000
Ireland,1950,IRL,2963018
Ireland,1960,IRL,2832000
Ireland,1970,IRL,2950100
Ireland,1980,IRL,3401000
Ireland,1990,IRL,3508200
Ireland,2000,IRL,3791690
Israel,1800,ISR,209954
Israel,1850,ISR,209954
Israel,1860,ISR,227862
Israel,1870,ISR,272230
Israel,1880,ISR,282159
Israel,1890,ISR,318717
Israel,1900,ISR,362220
Israel,1910,ISR,415745
Israel,1920,ISR,455836
Israel,1930,ISR,588805
Israel,1940,ISR,889866
Israel,1950,ISR,1286131
Israel,1960,ISR,2141495
Israel,1970,ISR,2903434
Israel,1980,ISR,3737473
Israel,1990,ISR,4478000
Israel,2000,ISR,6115000
Italy,1500,ITA,10500000
Italy,1600,ITA,13100000
Italy,1650,ITA,11000000
Italy,1700,ITA,13300000
Italy,1750,ITA,15000000
Italy,1800,ITA,19000000
Italy,1820,ITA,20176000
Italy,1830,ITA,21513000
Italy,1840,ITA,22939000
Italy,1850,ITA,24460000
Italy,1860,ITA,26081000
Italy,1870,ITA,27888000
Italy,1880,ITA,29534000
Italy,1890,ITA,31702000
Italy,1900,ITA,33672000
Italy,1910,ITA,36572000
Italy,1920,ITA,37398000
Italy,1930,ITA,40791000
Italy,1940,ITA,44341000
Italy,1950,ITA,47105000
Italy,1960,ITA,50197600
Italy,1970,ITA,53661100
Italy,1980,ITA,56451247
Italy,1990,ITA,56742886
Italy,2000,ITA,57719337
Jamaica,1700,JAM,50000
Jamaica,1750,JAM,170000
Jamaica,1800,JAM,300000
Jamaica,1820,JAM,401000
Jamaica,1840,JAM,377000
Jamaica,1850,JAM,399000
Jamaica,1860,JAM,441000
Jamaica,1870,JAM,499000
Jamaica,1880,JAM,581000
Jamaica,1890,JAM,639000
Jamaica,1900,JAM,720000
Jamaica,1910,JAM,808000
Jamaica,1920,JAM,855000
Jamaica,1930,JAM,1009000
Jamaica,1940,JAM,1212000
Jamaica,1950,JAM,1384550
Jamaica,1960,JAM,1631784
Jamaica,1970,JAM,1943787
Jamaica,1980,JAM,2228803
Jamaica,1990,JAM,2347922
Jamaica,2000,JAM,2615467
Japan,1500,JPN,15400000
Japan,1600,JPN,18500000
Japan,1650,JPN,25000000
Japan,1700,JPN,27000000
Japan,1750,JPN,29000000
Japan,1800,JPN,28000000
Japan,1820,JPN,31000000
Japan,1830,JPN,31329811.99
Japan,1840,JPN,31663132.88
Japan,1850,JPN,32000000
Japan,1860,JPN,33196144.35
Japan,1870,JPN,34437000
Japan,1880,JPN,36807000
Japan,1890,JPN,40077000
Japan,1900,JPN,44103000
Japan,1910,JPN,49518000
Japan,1920,JPN,55818000
Japan,1930,JPN,64203000
Japan,1940,JPN,72967000
Japan,1950,JPN,83805000
Japan,1960,JPN,94091638
Japan,1970,JPN,104344973
Japan,1980,JPN,116807309
Japan,1990,JPN,123537399
Japan,2000,JPN,126179000
Jordan,1500,JOR,200000
Jordan,1600,JOR,200000
Jordan,1700,JOR,200000
Jordan,1800,JOR,200000
Jordan,1820,JOR,217000
Jordan,1850,JOR,300000
Jordan,1870,JOR,266000
Jordan,1900,JOR,300000
Jordan,1910,JOR,348000
Jordan,1920,JOR,240000
Jordan,1930,JOR,300000
Jordan,1940,JOR,300000
Jordan,1950,JOR,561254
Jordan,1960,JOR,848515
Jordan,1970,JOR,1502959
Jordan,1980,JOR,2162807
Jordan,1990,JOR,3262054
Jordan,2000,JOR,4998564
Kazakhstan,1800,KAZ,2041282
Kazakhstan,1820,KAZ,2041282
Kazakhstan,1950,KAZ,6693230
Kazakhstan,1960,KAZ,9982014
Kazakhstan,1970,KAZ,13106377
Kazakhstan,1980,KAZ,14966718
Kazakhstan,1990,KAZ,16398131
Kazakhstan,2000,KAZ,15032140
Kenya,1500,KEN,1500000
Kenya,1700,KEN,2000000
Kenya,1800,KEN,2574000
Kenya,1850,KEN,3352898.525
Kenya,1860,KEN,3559591.959
Kenya,1870,KEN,3779027.256
Kenya,1880,KEN,4052049.385
Kenya,1890,KEN,4344796.453
Kenya,1900,KEN,4132379.922
Kenya,1910,KEN,3813440.409
Kenya,1920,KEN,3737854.372
Kenya,1930,KEN,4424171.017
Kenya,1940,KEN,5084069.237
Kenya,1950,KEN,6077000
Kenya,1960,KEN,8115000
Kenya,1970,KEN,11247182
Kenya,1980,KEN,16331401
Kenya,1990,KEN,23354000
Kenya,2000,KEN,30508000
Kiribati,1800,KIR,17876
Kiribati,1820,KIR,17876
Kiribati,1950,KIR,33448
Kiribati,1960,KIR,40732
Kiribati,1970,KIR,48899
Kiribati,1980,KIR,57536
Kiribati,1990,KIR,71341
Kiribati,2000,KIR,91985
Kuwait,1800,KWT,81280
Kuwait,1820,KWT,81280
Kuwait,1870,KWT,81280
Kuwait,1910,KWT,103226
Kuwait,1950,KWT,144774
Kuwait,1960,KWT,292229
Kuwait,1970,KWT,747502
Kuwait,1980,KWT,1369769
Kuwait,1990,KWT,2142011
Kuwait,2000,KWT,1973572
Kyrgyzstan,1800,KGZ,530343
Kyrgyzstan,1820,KGZ,530343
Kyrgyzstan,1950,KGZ,1738961
Kyrgyzstan,1960,KGZ,2171285
Kyrgyzstan,1970,KGZ,2963792
Kyrgyzstan,1980,KGZ,3622728
Kyrgyzstan,1990,KGZ,4382486
Kyrgyzstan,2000,KGZ,4851054
Laos,1500,LAO,400000
Laos,1800,LAO,470000
Laos,1820,LAO,470000
Laos,1870,LAO,755000
Laos,1900,LAO,1500000
Laos,1910,LAO,1387000
Laos,1930,LAO,944000
Laos,1940,LAO,1012000
Laos,1950,LAO,1885984
Laos,1960,LAO,2309365
Laos,1970,LAO,2844851
Laos,1980,LAO,3293159
Laos,1990,LAO,4210452
Laos,2000,LAO,5497733
Latvia,1800,LVA,590588
Latvia,1820,LVA,590588
Latvia,1910,LVA,2552000
Latvia,1920,LVA,1845000
Latvia,1930,LVA,1900000
Latvia,1940,LVA,1951000
Latvia,1950,LVA,1936498
Latvia,1960,LVA,2115183
Latvia,1970,LVA,2361159
Latvia,1980,LVA,2524543
Latvia,1990,LVA,2663590
Latvia,2000,LVA,2376178
Lebanon,1500,LBN,250000
Lebanon,1600,LBN,300000
Lebanon,1700,LBN,300000
Lebanon,1800,LBN,300000
Lebanon,1820,LBN,332000
Lebanon,1870,LBN,476000
Lebanon,1900,LBN,500000
Lebanon,1910,LBN,649000
Lebanon,1950,LBN,1364030
Lebanon,1960,LBN,1786235
Lebanon,1970,LBN,2383029
Lebanon,1980,LBN,3087000
Lebanon,1990,LBN,3150000
Lebanon,2000,LBN,3581000
Lesotho,1800,LSO,276361
Lesotho,1820,LSO,276361
Lesotho,1850,LSO,177880.3597
Lesotho,1860,LSO,196687.1797
Lesotho,1870,LSO,217482.395
Lesotho,1880,LSO,240476.2334
Lesotho,1890,LSO,265901.1496
Lesotho,1900,LSO,294014.1749
Lesotho,1910,LSO,346108.4479
Lesotho,1920,LSO,403670.5411
Lesotho,1930,LSO,496998.9971
Lesotho,1940,LSO,606936.0533
Lesotho,1950,LSO,734000
Lesotho,1960,LSO,849074
Lesotho,1970,LSO,1067136
Lesotho,1980,LSO,1345000
Lesotho,1990,LSO,1721000
Lesotho,2000,LSO,2068000
Liberia,1800,LBR,313543
Liberia,1820,LBR,313540
Liberia,1850,LBR,330073.3076
Liberia,1860,LBR,346953.3001
Liberia,1870,LBR,368341.6506
Liberia,1880,LBR,394953.1077
Liberia,1890,LBR,423487.1539
Liberia,1900,LBR,454082.6899
Liberia,1910,LBR,486888.6515
Liberia,1920,LBR,516903.4838
Liberia,1930,LBR,599887.5956
Liberia,1940,LBR,689365.3203
Liberia,1950,LBR,824000
Liberia,1960,LBR,1052000
Liberia,1970,LBR,1396565
Liberia,1980,LBR,1848979
Liberia,1990,LBR,2116666
Liberia,2000,LBR,2695000
Libya,1850,LBY,267870.1733
Libya,1860,LBY,296191.3783
Libya,1870,LBY,327506.9093
Libya,1880,LBY,362133.3487
Libya,1890,LBY,414694.158
Libya,1900,LBY,479592.3136
Libya,1910,LBY,551331.3428
Libya,1920,LBY,619241.045
Libya,1930,LBY,691836.7884
Libya,1940,LBY,792330.0689
Libya,1950,LBY,1029000
Libya,1960,LBY,1349000
Libya,1970,LBY,1999162
Libya,1980,LBY,3065365
Libya,1990,LBY,4139825
Libya,2000,LBY,5115450
Liechtenstein,1800,LIE,5802
Liechtenstein,1820,LIE,5802
Liechtenstein,1910,LIE,11000
Liechtenstein,1920,LIE,12000
Liechtenstein,1930,LIE,12000
Liechtenstein,1950,LIE,13500
Liechtenstein,1960,LIE,16426
Liechtenstein,1970,LIE,21103
Liechtenstein,1980,LIE,25074
Liechtenstein,1990,LIE,28796
Liechtenstein,2000,LIE,32204
Lithuania,1800,LTU,778655
Lithuania,1820,LTU,778655
Lithuania,1910,LTU,2916000
Lithuania,1920,LTU,2230000
Lithuania,1930,LTU,2422000
Lithuania,1940,LTU,2442000
Lithuania,1950,LTU,2553159
Lithuania,1960,LTU,2764864
Lithuania,1970,LTU,3137562
Lithuania,1980,LTU,3435289
Lithuania,1990,LTU,3694836
Lithuania,2000,LTU,3654387
Luxembourg,1800,LUX,127030
Luxembourg,1820,LUX,127030
Luxembourg,1830,LUX,170000
Luxembourg,1840,LUX,180000
Luxembourg,1850,LUX,193000
Luxembourg,1860,LUX,203000
Luxembourg,1870,LUX,198000
Luxembourg,1880,LUX,210000
Luxembourg,1890,LUX,211000
Luxembourg,1900,LUX,236000
Luxembourg,1910,LUX,260000
Luxembourg,1920,LUX,269000
Luxembourg,1930,LUX,300000
Luxembourg,1940,LUX,301000
Luxembourg,1950,LUX,295587
Luxembourg,1960,LUX,313969
Luxembourg,1970,LUX,339174
Luxembourg,1980,LUX,364400
Luxembourg,1990,LUX,382966
Luxembourg,2000,LUX,438777
Macedonia,1800,MKD,391865
Macedonia,1820,MKD,391865
Macedonia,1950,MKD,1224627
Macedonia,1960,MKD,1366198
Macedonia,1970,MKD,1574407
Macedonia,1980,MKD,1792000
Macedonia,1990,MKD,1861361
Macedonia,2000,MKD,2014512
Madagascar,1500,MDG,700000
Madagascar,1600,MDG,800000
Madagascar,1700,MDG,1000000
Madagascar,1800,MDG,1500000
Madagascar,1820,MDG,1683000
Madagascar,1850,MDG,2631169.962
Madagascar,1860,MDG,2711179.255
Madagascar,1870,MDG,2793621.491
Madagascar,1880,MDG,2907399.364
Madagascar,1890,MDG,3025811.152
Madagascar,1900,MDG,2820553.255
Madagascar,1910,MDG,2709740.412
Madagascar,1920,MDG,2656030.765
Madagascar,1930,MDG,3082432.135
Madagascar,1940,MDG,3542199.959
Madagascar,1950,MDG,4234000
Madagascar,1960,MDG,5371000
Madagascar,1970,MDG,6765644
Madagascar,1980,MDG,8691000
Madagascar,1990,MDG,11633000
Madagascar,2000,MDG,15742000
Malawi,1800,MWI,737000
Malawi,1850,MWI,2154266.254
Malawi,1860,MWI,2143811.286
Malawi,1870,MWI,2122469.388
Malawi,1880,MWI,2090555.949
Malawi,1890,MWI,2121885.846
Malawi,1900,MWI,2038521.987
Malawi,1910,MWI,1881187.661
Malawi,1920,MWI,1807280.263
Malawi,1930,MWI,2097422.528
Malawi,1940,MWI,2410268.796
Malawi,1950,MWI,2881000
Malawi,1960,MWI,3529000
Malawi,1970,MWI,4508000
Malawi,1980,MWI,6129035
Malawi,1990,MWI,9536000
Malawi,2000,MWI,11560000
Malaysia,1800,MYS,287000
Malaysia,1820,MYS,287000
Malaysia,1850,MYS,530000
Malaysia,1870,MYS,800000
Malaysia,1890,MYS,1585000
Malaysia,1900,MYS,2232000
Malaysia,1910,MYS,2893000
Malaysia,1920,MYS,3545000
Malaysia,1930,MYS,4413000
Malaysia,1940,MYS,5434000
Malaysia,1950,MYS,6433799
Malaysia,1960,MYS,8428493
Malaysia,1970,MYS,10910216
Malaysia,1980,MYS,13764352
Malaysia,1990,MYS,17507000
Malaysia,2000,MYS,21804000
Maldives,1800,MDV,42378
Maldives,1820,MDV,42378
Maldives,1910,MDV,72000
Maldives,1920,MDV,70000
Maldives,1930,MDV,79000
Maldives,1940,MDV,86000
Maldives,1950,MDV,79293
Maldives,1960,MDV,92247
Maldives,1970,MDV,114572
Maldives,1980,MDV,153000
Maldives,1990,MDV,217000
Maldives,2000,MDV,300000
Mali,1800,MLI,1403398
Mali,1820,MLI,1403398
Mali,1850,MLI,1502533.214
Mali,1860,MLI,1532855.782
Mali,1870,MLI,1563790.288
Mali,1880,MLI,1627479.923
Mali,1890,MLI,1693763.492
Mali,1900,MLI,1780382.781
Mali,1910,MLI,1986208.981
Mali,1920,MLI,2150949.739
Mali,1930,MLI,2471779.991
Mali,1940,MLI,2812575.996
Mali,1950,MLI,3329000
Mali,1960,MLI,4015000
Mali,1970,MLI,5546000
Mali,1980,MLI,6758000
Mali,1990,MLI,8085000
Mali,2000,MLI,10049000
Malta,1800,MLT,134072
Malta,1820,MLT,134072
Malta,1910,MLT,229000
Malta,1920,MLT,225000
Malta,1930,MLT,241000
Malta,1940,MLT,270000
Malta,1950,MLT,311973
Malta,1960,MLT,328517
Malta,1970,MLT,325569
Malta,1980,MLT,364001
Malta,1990,MLT,359107
Malta,2000,MLT,389947
"Marshall Islands",1800,MHL,5828
"Marshall Islands",1820,MHL,5828
"Marshall Islands",1930,MHL,73000
"Marshall Islands",1950,MHL,10904
"Marshall Islands",1960,MHL,15120
"Marshall Islands",1970,MHL,21714
"Marshall Islands",1980,MHL,30681
"Marshall Islands",1990,MHL,45830
"Marshall Islands",2000,MHL,53064
Mauritania,1800,MRT,382696
Mauritania,1820,MRT,382696
Mauritania,1850,MRT,288461.2532
Mauritania,1860,MRT,300209.6264
Mauritania,1870,MRT,312436.4842
Mauritania,1880,MRT,328414.5273
Mauritania,1890,MRT,348660.033
Mauritania,1900,MRT,373849.5588
Mauritania,1910,MRT,408891.9258
Mauritania,1920,MRT,434098.5568
Mauritania,1930,MRT,503789.0972
Mauritania,1940,MRT,578933.0117
Mauritania,1950,MRT,692000
Mauritania,1960,MRT,892000
Mauritania,1970,MRT,1289420
Mauritania,1980,MRT,1545000
Mauritania,1990,MRT,1925000
Mauritania,2000,MRT,2501000
Mauritius,1750,MUS,29500
Mauritius,1800,MUS,59000
Mauritius,1810,MUS,78000
Mauritius,1820,MUS,88000
Mauritius,1830,MUS,93000
Mauritius,1840,MUS,115000
Mauritius,1850,MUS,181000
Mauritius,1860,MUS,320000
Mauritius,1870,MUS,330000
Mauritius,1880,MUS,360000
Mauritius,1890,MUS,371000
Mauritius,1900,MUS,371000
Mauritius,1910,MUS,369000
Mauritius,1920,MUS,376000
Mauritius,1930,MUS,393000
Mauritius,1940,MUS,419000
Mauritius,1950,MUS,481270
Mauritius,1960,MUS,663229
Mauritius,1970,MUS,829511
Mauritius,1980,MUS,963701
Mauritius,1990,MUS,1062000
Mauritius,2000,MUS,1186000
Mexico,1500,MEX,7000000
Mexico,1550,MEX,6587000
Mexico,1600,MEX,2979000
Mexico,1650,MEX,2249000
Mexico,1700,MEX,2825000
Mexico,1750,MEX,3777000
Mexico,1800,MEX,5100000
Mexico,1820,MEX,6587000
Mexico,1830,MEX,6382000
Mexico,1840,MEX,7044000
Mexico,1850,MEX,7662000
Mexico,1860,MEX,8816000
Mexico,1870,MEX,9219000
Mexico,1880,MEX,10399000
Mexico,1890,MEX,11729000
Mexico,1900,MEX,13607000
Mexico,1910,MEX,15000000
Mexico,1920,MEX,14900000
Mexico,1930,MEX,17175000
Mexico,1940,MEX,20393000
Mexico,1950,MEX,28485180
Mexico,1960,MEX,38578505
Mexico,1970,MEX,52775158
Mexico,1980,MEX,68347479
Mexico,1990,MEX,84913652
Mexico,2000,MEX,99926620
Micronesia,1800,FSM,16416
Micronesia,1820,FSM,16416
Micronesia,1950,FSM,30715
Micronesia,1960,FSM,41777
Micronesia,1970,FSM,56822
Micronesia,1980,FSM,77080
Micronesia,1990,FSM,108600
Micronesia,2000,FSM,107754
Moldova,1800,MDA,712558
Moldova,1820,MDA,712558
Moldova,1950,MDA,2336432
Moldova,1960,MDA,2998981
Moldova,1970,MDA,3594517
Moldova,1980,MDA,3996278
Moldova,1990,MDA,4397798
Moldova,2000,MDA,4430654
Monaco,1800,MCO,7789
Monaco,1820,MCO,7789
Monaco,1910,MCO,23000
Monaco,1920,MCO,22000
Monaco,1930,MCO,25000
Monaco,1940,MCO,24000
Monaco,1950,MCO,18125
Monaco,1960,MCO,20757
Monaco,1970,MCO,23752
Monaco,1980,MCO,26551
Monaco,1990,MCO,29972
Monaco,2000,MCO,31693
Mongolia,1500,MNG,600000
Mongolia,1800,MNG,600000
Mongolia,1820,MNG,619000
Mongolia,1870,MNG,668000
Mongolia,1900,MNG,700000
Mongolia,1910,MNG,725000
Mongolia,1950,MNG,778555
Mongolia,1960,MNG,954652
Mongolia,1970,MNG,1247600
Mongolia,1980,MNG,1662380
Mongolia,1990,MNG,2218000
Mongolia,2000,MNG,2664000
Montenegro,1800,MNE,126582
Montenegro,1820,MNE,126582
Montenegro,1910,MNE,516000
Montenegro,1950,MNE,395587
Montenegro,1960,MNE,461487
Montenegro,1970,MNE,514472
Montenegro,1980,MNE,560000
Montenegro,1990,MNE,583202
Montenegro,2000,MNE,732302
Morocco,1500,MAR,1500000
Morocco,1600,MAR,2250000
Morocco,1700,MAR,1750000
Morocco,1800,MAR,2500000
Morocco,1820,MAR,2689000
Morocco,1850,MAR,2847216.02
Morocco,1860,MAR,3148244.639
Morocco,1870,MAR,3481100.219
Morocco,1880,MAR,3849147.739
Morocco,1890,MAR,4256107.949
Morocco,1900,MAR,4689745.641
Morocco,1910,MAR,5512131.635
Morocco,1920,MAR,5797281.042
Morocco,1930,MAR,6472490.191
Morocco,1940,MAR,7712782.503
Morocco,1950,MAR,8953000
Morocco,1960,MAR,11626000
Morocco,1970,MAR,15909275
Morocco,1980,MAR,19487272
Morocco,1990,MAR,24735000
Morocco,2000,MAR,30184000
Mozambique,1500,MOZ,1000000
Mozambique,1600,MOZ,1250000
Mozambique,1700,MOZ,1500000
Mozambique,1800,MOZ,2000000
Mozambique,1820,MOZ,2096000
Mozambique,1850,MOZ,4752371.776
Mozambique,1860,MOZ,4752371.776
Mozambique,1870,MOZ,4705061.346
Mozambique,1880,MOZ,4611802.529
Mozambique,1890,MOZ,4658128.394
Mozambique,1900,MOZ,4475121.821
Mozambique,1910,MOZ,4129729.288
Mozambique,1920,MOZ,3967482.026
Mozambique,1930,MOZ,4604424.863
Mozambique,1940,MOZ,5291209.294
Mozambique,1950,MOZ,6324595
Mozambique,1960,MOZ,7528595
Mozambique,1970,MOZ,9304375
Mozambique,1980,MOZ,12102619
Mozambique,1990,MOZ,12667000
Mozambique,2000,MOZ,18125000
Myanmar,1500,MMR,4000000
Myanmar,1600,MMR,4500000
Myanmar,1700,MMR,5000000
Myanmar,1800,MMR,6000000
Myanmar,1820,MMR,3506000
Myanmar,1850,MMR,3932000
Myanmar,1870,MMR,4245000
Myanmar,1880,MMR,3737000
Myanmar,1890,MMR,7489000
Myanmar,1900,MMR,10174000
Myanmar,1910,MMR,11942000
Myanmar,1920,MMR,13096000
Myanmar,1930,MMR,14515000
Myanmar,1940,MMR,16594000
Myanmar,1950,MMR,19487657
Myanmar,1960,MMR,22839000
Myanmar,1970,MMR,27393000
Myanmar,1980,MMR,33373316
Myanmar,1990,MMR,39243000
Myanmar,2000,MMR,44301000
Namibia,1800,NAM,229000
Namibia,1850,NAM,117536.7499
Namibia,1860,NAM,129963.5996
Namibia,1870,NAM,143704.3073
Namibia,1880,NAM,158897.7837
Namibia,1890,NAM,175697.6261
Namibia,1900,NAM,194273.6715
Namibia,1910,NAM,228695.6365
Namibia,1920,NAM,266730.5347
Namibia,1930,NAM,328398.4555
Namibia,1940,NAM,401040.8526
Namibia,1950,NAM,485000
Namibia,1960,NAM,599000
Namibia,1970,NAM,764683
Namibia,1980,NAM,1058021
Namibia,1990,NAM,1471314
Namibia,2000,NAM,1893000
Nauru,1800,NRU,1834
Nauru,1820,NRU,1834
Nauru,1920,NRU,2000
Nauru,1930,NRU,3000
Nauru,1940,NRU,3000
Nauru,1950,NRU,3432
Nauru,1960,NRU,4475
Nauru,1970,NRU,6700
Nauru,1980,NRU,7710
Nauru,1990,NRU,9488
Nauru,2000,NRU,11845
Nepal,1500,NPL,2000000
Nepal,1600,NPL,2500000
Nepal,1700,NPL,3000000
Nepal,1750,NPL,3500000
Nepal,1800,NPL,4000000
Nepal,1820,NPL,3881000
Nepal,1850,NPL,4352000
Nepal,1870,NPL,4698000
Nepal,1890,NPL,5192000
Nepal,1900,NPL,5283000
Nepal,1910,NPL,5639000
Nepal,1930,NPL,5600000
Nepal,1940,NPL,5600000
Nepal,1950,NPL,8989915
Nepal,1960,NPL,10034723
Nepal,1970,NPL,11918678
Nepal,1980,NPL,14665000
Nepal,1990,NPL,18918000
Nepal,2000,NPL,24818000
Netherlands,1500,NLD,950000
Netherlands,1600,NLD,1500000
Netherlands,1650,NLD,2000000
Netherlands,1700,NLD,1900000
Netherlands,1750,NLD,2000000
Netherlands,1800,NLD,2000000
Netherlands,1810,NLD,2047000
Netherlands,1820,NLD,2333000
Netherlands,1830,NLD,2633000
Netherlands,1840,NLD,2886000
Netherlands,1850,NLD,3098000
Netherlands,1860,NLD,3318000
Netherlands,1870,NLD,3610000
Netherlands,1880,NLD,4043000
Netherlands,1890,NLD,4535000
Netherlands,1900,NLD,5142000
Netherlands,1910,NLD,5922000
Netherlands,1920,NLD,6848000
Netherlands,1930,NLD,7884000
Netherlands,1940,NLD,8879000
Netherlands,1950,NLD,10113527
Netherlands,1960,NLD,11486000
Netherlands,1970,NLD,13032335
Netherlands,1980,NLD,14143901
Netherlands,1990,NLD,14951510
Netherlands,2000,NLD,15907853
"New Zealand",1500,NZL,100000
"New Zealand",1600,NZL,100000
"New Zealand",1700,NZL,100000
"New Zealand",1800,NZL,200000
"New Zealand",1820,NZL,100000
"New Zealand",1830,NZL,100000
"New Zealand",1840,NZL,70000
"New Zealand",1850,NZL,90000
"New Zealand",1860,NZL,132000
"New Zealand",1870,NZL,291000
"New Zealand",1880,NZL,520000
"New Zealand",1890,NZL,665000
"New Zealand",1900,NZL,807000
"New Zealand",1910,NZL,1045000
"New Zealand",1920,NZL,1241000
"New Zealand",1930,NZL,1493000
"New Zealand",1940,NZL,1636000
"New Zealand",1950,NZL,1908310
"New Zealand",1960,NZL,2371746
"New Zealand",1970,NZL,2828050
"New Zealand",1980,NZL,3170150
"New Zealand",1990,NZL,3414000
"New Zealand",2000,NZL,3802000
Nicaragua,1500,NIC,12000
Nicaragua,1550,NIC,36000
Nicaragua,1600,NIC,50000
Nicaragua,1650,NIC,69000
Nicaragua,1700,NIC,93000
Nicaragua,1750,NIC,114000
Nicaragua,1800,NIC,186000
Nicaragua,1820,NIC,186000
Nicaragua,1850,NIC,300000
Nicaragua,1870,NIC,337000
Nicaragua,1900,NIC,478000
Nicaragua,1910,NIC,553000
Nicaragua,1920,NIC,640000
Nicaragua,1930,NIC,680000
Nicaragua,1940,NIC,830000
Nicaragua,1950,NIC,1097916
Nicaragua,1960,NIC,1492698
Nicaragua,1970,NIC,2052544
Nicaragua,1980,NIC,2805321
Nicaragua,1990,NIC,3685000
Nicaragua,2000,NIC,4935000
Niger,1850,NER,996553.754
Niger,1860,NER,1016665.169
Niger,1870,NER,1047580.185
Niger,1880,NER,1090245.752
Niger,1890,NER,1134648.991
Niger,1900,NER,1180860.673
Niger,1910,NER,1317377.42
Niger,1920,NER,1426643.744
Niger,1930,NER,1639438.336
Niger,1940,NER,1865475.458
Niger,1950,NER,2208000
Niger,1960,NER,3053000
Niger,1970,NER,4840501
Niger,1980,NER,6093000
Niger,1990,NER,7842000
Niger,2000,NER,10951000
Nigeria,1800,NGA,12100855
Nigeria,1820,NGA,12100855
Nigeria,1850,NGA,13539370.93
Nigeria,1860,NGA,14067455.03
Nigeria,1870,NGA,14678416.67
Nigeria,1880,NGA,15475395.68
Nigeria,1890,NGA,16484866.39
Nigeria,1900,NGA,17429161.72
Nigeria,1910,NGA,19083332.08
Nigeria,1920,NGA,20911381.7
Nigeria,1930,NGA,24494375.17
Nigeria,1940,NGA,28411221.21
Nigeria,1950,NGA,33960000
Nigeria,1960,NGA,42356000
Nigeria,1970,NGA,55586000
Nigeria,1980,NGA,74821000
Nigeria,1990,NGA,96604000
Nigeria,2000,NGA,123179000
"North Korea",1800,PRK,4345000
"North Korea",1820,PRK,4345000
"North Korea",1870,PRK,4511000
"North Korea",1910,PRK,4897000
"North Korea",1950,PRK,9471140
"North Korea",1960,PRK,10391909
"North Korea",1970,PRK,13911902
"North Korea",1980,PRK,17113626
"North Korea",1990,PRK,20018546
"North Korea",2000,PRK,21263000
Norway,1500,NOR,300000
Norway,1600,NOR,400000
Norway,1700,NOR,500000
Norway,1750,NOR,724000
Norway,1800,NOR,900000
Norway,1810,NOR,885000
Norway,1820,NOR,970000
Norway,1830,NOR,1124000
Norway,1840,NOR,1241000
Norway,1850,NOR,1392000
Norway,1860,NOR,1596000
Norway,1870,NOR,1735000
Norway,1880,NOR,1919000
Norway,1890,NOR,1997000
Norway,1900,NOR,2230000
Norway,1910,NOR,2384000
Norway,1920,NOR,2635000
Norway,1930,NOR,2807000
Norway,1940,NOR,2973000
Norway,1950,NOR,3265126
Norway,1960,NOR,3581239
Norway,1970,NOR,3877386
Norway,1980,NOR,4085620
Norway,1990,NOR,4242006
Norway,2000,NOR,4492400
Oman,1500,OMN,200000
Oman,1800,OMN,300000
Oman,1820,OMN,318000
Oman,1870,OMN,367000
Oman,1900,OMN,400000
Oman,1910,OMN,444000
Oman,1950,OMN,488588
Oman,1960,OMN,599292
Oman,1970,OMN,778536
Oman,1980,OMN,1174857
Oman,1990,OMN,1772974
Oman,2000,OMN,2534000
Pakistan,1600,PAK,8817631
Pakistan,1700,PAK,10777105
Pakistan,1820,PAK,13651000
Pakistan,1870,PAK,16090000
Pakistan,1910,PAK,20008000
Pakistan,1920,PAK,22812000
Pakistan,1950,PAK,39448232
Pakistan,1960,PAK,50386898
Pakistan,1970,PAK,65705964
Pakistan,1980,PAK,85219117
Pakistan,1990,PAK,114607000
Pakistan,2000,PAK,146405000
Palau,1800,PLW,3875
Palau,1820,PLW,3875
Palau,1950,PLW,7251
Palau,1960,PLW,9482
Palau,1970,PLW,12005
Palau,1980,PLW,13311
Palau,1990,PLW,15207
Palau,2000,PLW,18766
Panama,1500,PAN,29600
Panama,1550,PAN,12400
Panama,1600,PAN,20000
Panama,1650,PAN,22300
Panama,1700,PAN,34200
Panama,1750,PAN,42200
Panama,1800,PAN,75600
Panama,1850,PAN,108600
Panama,1870,PAN,176000
Panama,1900,PAN,263000
Panama,1910,PAN,326000
Panama,1920,PAN,487000
Panama,1930,PAN,515000
Panama,1940,PAN,697000
Panama,1950,PAN,892502
Panama,1960,PAN,1147610
Panama,1970,PAN,1531038
Panama,1980,PAN,1960000
Panama,1990,PAN,2393000
Panama,2000,PAN,2900000
"Papua New Guinea",1800,PNG,754894
"Papua New Guinea",1820,PNG,754894
"Papua New Guinea",1910,PNG,781000
"Papua New Guinea",1920,PNG,483000
"Papua New Guinea",1930,PNG,520000
"Papua New Guinea",1950,PNG,1412466
"Papua New Guinea",1960,PNG,1746986
"Papua New Guinea",1970,PNG,2288056
"Papua New Guinea",1980,PNG,2991217
"Papua New Guinea",1990,PNG,3824787
"Papua New Guinea",2000,PNG,4934000
Paraguay,1500,PRY,200000
Paraguay,1550,PRY,200000
Paraguay,1600,PRY,200000
Paraguay,1650,PRY,200000
Paraguay,1700,PRY,200000
Paraguay,1750,PRY,200000
Paraguay,1800,PRY,300000
Paraguay,1820,PRY,143000
Paraguay,1850,PRY,350000
Paraguay,1870,PRY,384000
Paraguay,1880,PRY,264000
Paraguay,1890,PRY,644000
Paraguay,1900,PRY,440000
Paraguay,1910,PRY,554000
Paraguay,1920,PRY,699000
Paraguay,1930,PRY,880000
Paraguay,1940,PRY,1111000
Paraguay,1950,PRY,1475669
Paraguay,1960,PRY,1909538
Paraguay,1970,PRY,2476785
Paraguay,1980,PRY,3196000
Paraguay,1990,PRY,4244000
Paraguay,2000,PRY,5592000
Peru,1500,PER,2500000
Peru,1550,PER,1291000
Peru,1600,PER,920000
Peru,1650,PER,914000
Peru,1700,PER,654000
Peru,1750,PER,773000
Peru,1800,PER,1271000
Peru,1820,PER,1317000
Peru,1830,PER,1374000
Peru,1850,PER,3375000
Peru,1860,PER,2488000
Peru,1870,PER,2606000
Peru,1890,PER,3346000
Peru,1900,PER,3648000
Peru,1910,PER,4137000
Peru,1920,PER,4690000
Peru,1930,PER,5480000
Peru,1940,PER,6440000
Peru,1950,PER,7632500
Peru,1960,PER,9931000
Peru,1970,PER,13192800
Peru,1980,PER,17295298
Peru,1990,PER,21600000
Peru,2000,PER,26087000
Philippines,1500,PHL,500000
Philippines,1600,PHL,800000
Philippines,1700,PHL,1250000
Philippines,1800,PHL,2500000
Philippines,1810,PHL,1933000
Philippines,1820,PHL,2176000
Philippines,1840,PHL,3096000
Philippines,1850,PHL,3612000
Philippines,1870,PHL,5063000
Philippines,1880,PHL,5985000
Philippines,1890,PHL,6476000
Philippines,1900,PHL,7324000
Philippines,1910,PHL,8861000
Philippines,1920,PHL,10725000
Philippines,1930,PHL,13194000
Philippines,1940,PHL,16585000
Philippines,1950,PHL,21131264
Philippines,1960,PHL,28528939
Philippines,1970,PHL,38603696
Philippines,1980,PHL,50940182
Philippines,1990,PHL,65088000
Philippines,2000,PHL,81222000
Poland,1500,POL,4000000
Poland,1600,POL,5000000
Poland,1650,POL,5500000
Poland,1700,POL,6000000
Poland,1750,POL,7000000
Poland,1800,POL,9000000
Poland,1820,POL,10426000
Poland,1850,POL,13000000
Poland,1870,POL,16865000
Poland,1890,POL,22854000
Poland,1900,POL,24750000
Poland,1910,POL,26644000
Poland,1920,POL,23968000
Poland,1930,POL,28204000
Poland,1940,POL,30021000
Poland,1950,POL,24824000
Poland,1960,POL,29589842
Poland,1970,POL,32526000
Poland,1980,POL,35578016
Poland,1990,POL,38119408
Poland,2000,POL,38654164
Portugal,1500,PRT,1000000
Portugal,1600,PRT,1100000
Portugal,1650,PRT,1750000
Portugal,1700,PRT,2000000
Portugal,1750,PRT,2250000
Portugal,1800,PRT,2750000
Portugal,1820,PRT,3297000
Portugal,1830,PRT,3491000
Portugal,1840,PRT,3704000
Portugal,1850,PRT,3816000
Portugal,1860,PRT,4000000
Portugal,1870,PRT,4327000
Portugal,1880,PRT,4610000
Portugal,1890,PRT,5028000
Portugal,1900,PRT,5404000
Portugal,1910,PRT,5884000
Portugal,1920,PRT,6029000
Portugal,1930,PRT,6784000
Portugal,1940,PRT,7675000
Portugal,1950,PRT,8442750
Portugal,1960,PRT,9036700
Portugal,1970,PRT,9044200
Portugal,1980,PRT,9777800
Portugal,1990,PRT,9922689
Portugal,2000,PRT,10335597
Qatar,1800,QAT,14092
Qatar,1820,QAT,14092
Qatar,1870,QAT,14092
Qatar,1910,QAT,17897
Qatar,1950,QAT,25101
Qatar,1960,QAT,46000
Qatar,1970,QAT,115000
Qatar,1980,QAT,237000
Qatar,1990,QAT,446000
Qatar,2000,QAT,627000
Romania,1500,ROU,2000000
Romania,1600,ROU,2000000
Romania,1650,ROU,2250000
Romania,1700,ROU,2500000
Romania,1750,ROU,3500000
Romania,1800,ROU,5500000
Romania,1820,ROU,6389000
Romania,1850,ROU,8000000
Romania,1870,ROU,9179000
Romania,1890,ROU,10373000
Romania,1900,ROU,11000000
Romania,1910,ROU,11866000
Romania,1920,ROU,12340000
Romania,1930,ROU,14141000
Romania,1940,ROU,15907000
Romania,1950,ROU,16311000
Romania,1960,ROU,18403414
Romania,1970,ROU,20252541
Romania,1980,ROU,22130036
Romania,1990,ROU,22865945
Romania,2000,ROU,22451921
Russia,1950,RUS,101936816
Russia,1960,RUS,119631633
Russia,1970,RUS,130245476
Russia,1980,RUS,139038849
Russia,1990,RUS,147973000
Russia,2000,RUS,146710000
Rwanda,1800,RWA,928368
Rwanda,1820,RWA,928368
Rwanda,1850,RWA,1514971.751
Rwanda,1860,RWA,1530189.825
Rwanda,1870,RWA,1545560.765
Rwanda,1880,RWA,1561086.109
Rwanda,1890,RWA,1624665.609
Rwanda,1900,RWA,1529775.958
Rwanda,1910,RWA,1411706.95
Rwanda,1920,RWA,1356244.335
Rwanda,1930,RWA,1573976.919
Rwanda,1940,RWA,1808747.357
Rwanda,1950,RWA,2162000
Rwanda,1960,RWA,2887000
Rwanda,1970,RWA,3769171
Rwanda,1980,RWA,5138000
Rwanda,1990,RWA,6982000
Rwanda,2000,RWA,8278000
"Saint Kitts and Nevis",1810,KNA,17202
"Saint Kitts and Nevis",1820,KNA,17202
"Saint Kitts and Nevis",1860,KNA,34000
"Saint Kitts and Nevis",1870,KNA,40000
"Saint Kitts and Nevis",1880,KNA,44000
"Saint Kitts and Nevis",1890,KNA,48000
"Saint Kitts and Nevis",1900,KNA,46000
"Saint Kitts and Nevis",1910,KNA,43000
"Saint Kitts and Nevis",1920,KNA,37000
"Saint Kitts and Nevis",1930,KNA,36000
"Saint Kitts and Nevis",1940,KNA,38000
"Saint Kitts and Nevis",1950,KNA,44341
"Saint Kitts and Nevis",1960,KNA,51112
"Saint Kitts and Nevis",1970,KNA,46116
"Saint Kitts and Nevis",1980,KNA,44186
"Saint Kitts and Nevis",1990,KNA,42000
"Saint Kitts and Nevis",2000,KNA,38819
"Saint Lucia",1810,LCA,24000
"Saint Lucia",1850,LCA,24000
"Saint Lucia",1860,LCA,27000
"Saint Lucia",1870,LCA,32000
"Saint Lucia",1880,LCA,39000
"Saint Lucia",1890,LCA,42000
"Saint Lucia",1900,LCA,50000
"Saint Lucia",1910,LCA,49000
"Saint Lucia",1920,LCA,52000
"Saint Lucia",1930,LCA,60000
"Saint Lucia",1940,LCA,70000
"Saint Lucia",1950,LCA,79050
"Saint Lucia",1960,LCA,87687
"Saint Lucia",1970,LCA,102704
"Saint Lucia",1980,LCA,122477
"Saint Lucia",1990,LCA,138000
"Saint Lucia",2000,LCA,153000
"Saint Vincent and the Grenadines",1810,VCT,25781
"Saint Vincent and the Grenadines",1820,VCT,25781
"Saint Vincent and the Grenadines",1850,VCT,30000
"Saint Vincent and the Grenadines",1860,VCT,32000
"Saint Vincent and the Grenadines",1870,VCT,36000
"Saint Vincent and the Grenadines",1880,VCT,41000
"Saint Vincent and the Grenadines",1890,VCT,41000
"Saint Vincent and the Grenadines",1900,VCT,48000
"Saint Vincent and the Grenadines",1910,VCT,42000
"Saint Vincent and the Grenadines",1920,VCT,44000
"Saint Vincent and the Grenadines",1930,VCT,48000
"Saint Vincent and the Grenadines",1940,VCT,62000
"Saint Vincent and the Grenadines",1950,VCT,66452
"Saint Vincent and the Grenadines",1960,VCT,81021
"Saint Vincent and the Grenadines",1970,VCT,87510
"Saint Vincent and the Grenadines",1980,VCT,98139
"Saint Vincent and the Grenadines",1990,VCT,106524
"Saint Vincent and the Grenadines",2000,VCT,108000
Samoa,1700,WSM,43000
Samoa,1800,WSM,47300
Samoa,1850,WSM,46899
Samoa,1900,WSM,33000
Samoa,1910,WSM,38000
Samoa,1920,WSM,36000
Samoa,1930,WSM,56000
Samoa,1940,WSM,68000
Samoa,1950,WSM,81858
Samoa,1960,WSM,110043
Samoa,1970,WSM,142331
Samoa,1980,WSM,155177
Samoa,1990,WSM,172000
Samoa,2000,WSM,197000
"San Marino",1800,SMR,5492
"San Marino",1820,SMR,5492
"San Marino",1910,SMR,11000
"San Marino",1920,SMR,13000
"San Marino",1930,SMR,13000
"San Marino",1940,SMR,15000
"San Marino",1950,SMR,12780
"San Marino",1960,SMR,15406
"San Marino",1970,SMR,19189
"San Marino",1980,SMR,21463
"San Marino",1990,SMR,23469
"San Marino",2000,SMR,26937
"Sao Tome and Principe",1800,STP,22731
"Sao Tome and Principe",1820,STP,22731
"Sao Tome and Principe",1900,STP,40000
"Sao Tome and Principe",1910,STP,59000
"Sao Tome and Principe",1920,STP,56000
"Sao Tome and Principe",1930,STP,60000
"Sao Tome and Principe",1940,STP,61000
"Sao Tome and Principe",1950,STP,59730
"Sao Tome and Principe",1960,STP,63403
"Sao Tome and Principe",1970,STP,73631
"Sao Tome and Principe",1980,STP,94071
"Sao Tome and Principe",1990,STP,119453
"Sao Tome and Principe",2000,STP,159883
"Saudi Arabia",1500,SAU,2000000
"Saudi Arabia",1600,SAU,2250000
"Saudi Arabia",1700,SAU,2000000
"Saudi Arabia",1800,SAU,2000000
"Saudi Arabia",1820,SAU,2091000
"Saudi Arabia",1870,SAU,2338000
"Saudi Arabia",1900,SAU,2500000
"Saudi Arabia",1910,SAU,2676000
"Saudi Arabia",1950,SAU,3859801
"Saudi Arabia",1960,SAU,4718301
"Saudi Arabia",1970,SAU,6109051
"Saudi Arabia",1980,SAU,9999161
"Saudi Arabia",1990,SAU,16060761
"Saudi Arabia",2000,SAU,23147000
Senegal,1800,SEN,1009886
Senegal,1820,SEN,1009886
Senegal,1850,SEN,931646.2557
Senegal,1860,SEN,989078.7016
Senegal,1870,SEN,1071115.172
Senegal,1880,SEN,1194944.479
Senegal,1890,SEN,1306951.253
Senegal,1900,SEN,1401374.127
Senegal,1910,SEN,1502618.739
Senegal,1920,SEN,1595249.465
Senegal,1930,SEN,1851352.13
Senegal,1940,SEN,2127495.157
Senegal,1950,SEN,2543000
Senegal,1960,SEN,3277000
Senegal,1970,SEN,4317891
Senegal,1980,SEN,5787000
Senegal,1990,SEN,8001000
Senegal,2000,SEN,10678000
Serbia,1800,SRB,2147197
Serbia,1820,SRB,2147197
Serbia,1880,SRB,1902000
Serbia,1890,SRB,2162000
Serbia,1900,SRB,2494000
Serbia,1910,SRB,2912000
Serbia,1950,SRB,6710261
Serbia,1960,SRB,7470936
Serbia,1970,SRB,8166726
Serbia,1980,SRB,8955000
Serbia,1990,SRB,9347973
Serbia,2000,SRB,10117908
Seychelles,1800,SYC,12522
Seychelles,1820,SYC,12522
Seychelles,1890,SYC,16000
Seychelles,1900,SYC,19000
Seychelles,1910,SYC,23000
Seychelles,1920,SYC,25000
Seychelles,1930,SYC,27000
Seychelles,1940,SYC,32000
Seychelles,1950,SYC,32903
Seychelles,1960,SYC,41662
Seychelles,1970,SYC,54106
Seychelles,1980,SYC,66489
Seychelles,1990,SYC,73439
Seychelles,2000,SYC,79326
"Sierra Leone",1800,SLE,794264
"Sierra Leone",1820,SLE,794264
"Sierra Leone",1850,SLE,778716.6382
"Sierra Leone",1860,SLE,818540.3099
"Sierra Leone",1870,SLE,869000.2047
"Sierra Leone",1880,SLE,931782.5744
"Sierra Leone",1890,SLE,999100.7612
"Sierra Leone",1900,SLE,1071282.463
"Sierra Leone",1910,SLE,1148679.052
"Sierra Leone",1920,SLE,1219490.743
"Sierra Leone",1930,SLE,1415268.793
"Sierra Leone",1940,SLE,1626366.727
"Sierra Leone",1950,SLE,1944000
"Sierra Leone",1960,SLE,2256000
"Sierra Leone",1970,SLE,2789306
"Sierra Leone",1980,SLE,3335000
"Sierra Leone",1990,SLE,4226000
"Sierra Leone",2000,SLE,4816000
Singapore,1800,SGP,30000
Singapore,1820,SGP,30000
Singapore,1850,SGP,56000
Singapore,1870,SGP,84000
Singapore,1890,SGP,157000
Singapore,1900,SGP,215000
Singapore,1910,SGP,323000
Singapore,1920,SGP,391000
Singapore,1930,SGP,596000
Singapore,1940,SGP,751000
Singapore,1950,SGP,1022100
Singapore,1960,SGP,1646400
Singapore,1970,SGP,2074507
Singapore,1980,SGP,2413900
Singapore,1990,SGP,3047100
Singapore,2000,SGP,4036753
Slovakia,1800,SVK,2140651
Slovakia,1820,SVK,2140651
Slovakia,1950,SVK,3463446
Slovakia,1960,SVK,3994270
Slovakia,1970,SVK,4523873
Slovakia,1980,SVK,4965958
Slovakia,1990,SVK,5262616
Slovakia,2000,SVK,5400320
Slovenia,1800,SVN,469664
Slovenia,1820,SVN,469664
Slovenia,1950,SVN,1467759
Slovenia,1960,SVN,1557756
Slovenia,1970,SVN,1675739
Slovenia,1980,SVN,1833000
Slovenia,1990,SVN,1991210
Slovenia,2000,SVN,2010557
"Solomon Islands",1800,SLB,56998
"Solomon Islands",1820,SLB,56998
"Solomon Islands",1910,SLB,150000
"Solomon Islands",1920,SLB,151000
"Solomon Islands",1930,SLB,94000
"Solomon Islands",1940,SLB,95000
"Solomon Islands",1950,SLB,106647
"Solomon Islands",1960,SLB,126363
"Solomon Islands",1970,SLB,163000
"Solomon Islands",1980,SLB,233000
"Solomon Islands",1990,SLB,334524
"Solomon Islands",2000,SLB,466194
Somalia,1500,SOM,800000
Somalia,1600,SOM,800000
Somalia,1700,SOM,950000
Somalia,1820,SOM,1000000
Somalia,1850,SOM,1475772.848
Somalia,1860,SOM,1475772.848
Somalia,1870,SOM,1475772.848
Somalia,1880,SOM,1490597.164
Somalia,1890,SOM,1505570.392
Somalia,1900,SOM,1551352.163
Somalia,1910,SOM,1598526.079
Somalia,1920,SOM,1630785.875
Somalia,1930,SOM,1801402.159
Somalia,1940,SOM,1950814.613
Somalia,1950,SOM,2264000
Somalia,1960,SOM,2819000
Somalia,1970,SOM,3666949
Somalia,1980,SOM,5794000
Somalia,1990,SOM,6692000
Somalia,2000,SOM,7386000
"South Africa",1500,ZAF,600000
"South Africa",1600,ZAF,700000
"South Africa",1700,ZAF,1000000
"South Africa",1820,ZAF,1550000
"South Africa",1850,ZAF,3007536.193
"South Africa",1860,ZAF,3325515.041
"South Africa",1870,ZAF,3677112.951
"South Africa",1880,ZAF,4065884.379
"South Africa",1890,ZAF,4495759.581
"South Africa",1900,ZAF,4971084.352
"South Africa",1910,ZAF,5851875.303
"South Africa",1920,ZAF,6825114.166
"South Africa",1930,ZAF,8403075.987
"South Africa",1940,ZAF,10261853.25
"South Africa",1950,ZAF,12410204.08
"South Africa",1960,ZAF,16003000
"South Africa",1970,ZAF,22739921
"South Africa",1980,ZAF,29251588
"South Africa",1990,ZAF,38476000
"South Africa",2000,ZAF,45064000
"South Korea",1800,KOR,9395000
"South Korea",1820,KOR,9395000
"South Korea",1850,KOR,9545000
"South Korea",1870,KOR,9753000
"South Korea",1890,KOR,9848000
"South Korea",1900,KOR,9896000
"South Korea",1910,KOR,10096000
"South Korea",1920,KOR,11804000
"South Korea",1930,KOR,13900000
"South Korea",1940,KOR,15627000
"South Korea",1950,KOR,20845771
"South Korea",1960,KOR,24784140
"South Korea",1970,KOR,32241000
"South Korea",1980,KOR,38124000
"South Korea",1990,KOR,42869000
"South Korea",2000,KOR,46839000
Spain,1500,ESP,6800000
Spain,1600,ESP,8240000
Spain,1650,ESP,7500000
Spain,1700,ESP,8770000
Spain,1750,ESP,9500000
Spain,1800,ESP,11500000
Spain,1820,ESP,12203000
Spain,1830,ESP,13041000
Spain,1840,ESP,13937000
Spain,1850,ESP,14894000
Spain,1860,ESP,15642000
Spain,1870,ESP,16201000
Spain,1880,ESP,16859000
Spain,1890,ESP,17757000
Spain,1900,ESP,18566000
Spain,1910,ESP,19858000
Spain,1920,ESP,21232000
Spain,1930,ESP,23445000
Spain,1940,ESP,25757000
Spain,1950,ESP,28062963
Spain,1960,ESP,30641187
Spain,1970,ESP,33876479
Spain,1980,ESP,37488360
Spain,1990,ESP,39350769
Spain,2000,ESP,40016081
"Sri Lanka",1500,LKA,1000000
"Sri Lanka",1600,LKA,1250000
"Sri Lanka",1700,LKA,1500000
"Sri Lanka",1800,LKA,1750000
"Sri Lanka",1820,LKA,1213000
"Sri Lanka",1850,LKA,2217000
"Sri Lanka",1860,LKA,1893000
"Sri Lanka",1870,LKA,2786000
"Sri Lanka",1880,LKA,3021000
"Sri Lanka",1890,LKA,3343000
"Sri Lanka",1900,LKA,3912000
"Sri Lanka",1910,LKA,4668000
"Sri Lanka",1920,LKA,5250000
"Sri Lanka",1930,LKA,5707000
"Sri Lanka",1940,LKA,6134000
"Sri Lanka",1950,LKA,7533097
"Sri Lanka",1960,LKA,9913000
"Sri Lanka",1970,LKA,12619000
"Sri Lanka",1980,LKA,15056000
"Sri Lanka",1990,LKA,17365000
"Sri Lanka",2000,LKA,19436000
Suriname,1800,SUR,80721
Suriname,1820,SUR,80721
Suriname,1910,SUR,95000
Suriname,1920,SUR,136000
Suriname,1930,SUR,153000
Suriname,1940,SUR,184000
Suriname,1950,SUR,208068
Suriname,1960,SUR,284000
Suriname,1970,SUR,372000
Suriname,1980,SUR,354000
Suriname,1990,SUR,395000
Suriname,2000,SUR,432000
Swaziland,1800,SWZ,86000
Swaziland,1850,SWZ,66159.86129
Swaziland,1860,SWZ,73154.76845
Swaziland,1870,SWZ,80889.22865
Swaziland,1880,SWZ,89441.43287
Swaziland,1890,SWZ,98897.83903
Swaziland,1900,SWZ,109354.046
Swaziland,1910,SWZ,128729.7088
Swaziland,1920,SWZ,150139.0432
Swaziland,1930,SWZ,184851.0894
Swaziland,1940,SWZ,225740.5212
Swaziland,1950,SWZ,273000
Swaziland,1960,SWZ,347081
Swaziland,1970,SWZ,455145
Swaziland,1980,SWZ,611447
Swaziland,1990,SWZ,884616
Swaziland,2000,SWZ,1109750
Sweden,1500,SWE,550000
Sweden,1600,SWE,760000
Sweden,1700,SWE,1260000
Sweden,1750,SWE,1781000
Sweden,1800,SWE,2500000
Sweden,1810,SWE,2396000
Sweden,1820,SWE,2573000
Sweden,1830,SWE,2876000
Sweden,1840,SWE,3123000
Sweden,1850,SWE,3462000
Sweden,1860,SWE,3824000
Sweden,1870,SWE,4164000
Sweden,1880,SWE,4572000
Sweden,1890,SWE,4780000
Sweden,1900,SWE,5117000
Sweden,1910,SWE,5449000
Sweden,1920,SWE,5876000
Sweden,1930,SWE,6131000
Sweden,1940,SWE,6356000
Sweden,1950,SWE,7014005
Sweden,1960,SWE,7480395
Sweden,1970,SWE,8042803
Sweden,1980,SWE,8310473
Sweden,1990,SWE,8559000
Sweden,2000,SWE,8872000
Switzerland,1500,CHE,650000
Switzerland,1600,CHE,1000000
Switzerland,1650,CHE,1000000
Switzerland,1700,CHE,1200000
Switzerland,1750,CHE,1500000
Switzerland,1800,CHE,1750000
Switzerland,1820,CHE,1986000
Switzerland,1830,CHE,2100000
Switzerland,1840,CHE,2220000
Switzerland,1850,CHE,2379000
Switzerland,1860,CHE,2510000
Switzerland,1870,CHE,2655000
Switzerland,1880,CHE,2839000
Switzerland,1890,CHE,2951000
Switzerland,1900,CHE,3300000
Switzerland,1910,CHE,3735000
Switzerland,1920,CHE,3877000
Switzerland,1930,CHE,4051000
Switzerland,1940,CHE,4226000
Switzerland,1950,CHE,4694000
Switzerland,1960,CHE,5362000
Switzerland,1970,CHE,6267000
Switzerland,1980,CHE,6385229
Switzerland,1990,CHE,6836626
Switzerland,2000,CHE,7266920
Syria,1500,SYR,1250000
Syria,1600,SYR,1400000
Syria,1700,SYR,1250000
Syria,1800,SYR,1250000
Syria,1820,SYR,1337000
Syria,1870,SYR,1582000
Syria,1900,SYR,1750000
Syria,1910,SYR,1994000
Syria,1950,SYR,3495000
Syria,1960,SYR,4532557
Syria,1970,SYR,6258053
Syria,1980,SYR,8773582
Syria,1990,SYR,12436046
Syria,2000,SYR,16305659
Tajikistan,1800,TJK,466629
Tajikistan,1820,TJK,466629
Tajikistan,1950,TJK,1530047
Tajikistan,1960,TJK,2080556
Tajikistan,1970,TJK,2938516
Tajikistan,1980,TJK,3966000
Tajikistan,1990,TJK,5272000
Tajikistan,2000,TJK,6230000
Tanzania,1500,TZA,1750000
Tanzania,1700,TZA,2500000
Tanzania,1800,TZA,3000000
Tanzania,1820,TZA,3019768
Tanzania,1850,TZA,5467536.8
Tanzania,1860,TZA,5413106.816
Tanzania,1870,TZA,5359218.69
Tanzania,1880,TZA,5305867.026
Tanzania,1890,TZA,5412944.534
Tanzania,1900,TZA,4995170.291
Tanzania,1910,TZA,4798921.907
Tanzania,1920,TZA,4798921.907
Tanzania,1930,TZA,5569344.789
Tanzania,1940,TZA,6400054.248
Tanzania,1950,TZA,7650000
Tanzania,1960,TZA,10072000
Tanzania,1970,TZA,13806869
Tanzania,1980,TZA,18665000
Tanzania,1990,TZA,25214000
Tanzania,2000,TZA,33712000
Thailand,1500,THA,2000000
Thailand,1600,THA,2250000
Thailand,1700,THA,2500000
Thailand,1800,THA,3000000
Thailand,1820,THA,4665000
Thailand,1850,THA,5230000
Thailand,1870,THA,5775000
Thailand,1890,THA,6670000
Thailand,1900,THA,7320000
Thailand,1910,THA,8305000
Thailand,1920,THA,9802000
Thailand,1930,THA,12392000
Thailand,1940,THA,15513000
Thailand,1950,THA,20041628
Thailand,1960,THA,27512750
Thailand,1970,THA,37090871
Thailand,1980,THA,47025764
Thailand,1990,THA,55196722
Thailand,2000,THA,61862928
Timor,1800,TLS,137262
Timor,1820,TLS,137262
Timor,1880,TLS,302000
Timor,1890,TLS,321000
Timor,1900,TLS,348000
Timor,1910,TLS,376000
Timor,1920,TLS,398000
Timor,1930,TLS,472000
Timor,1940,TLS,451000
Timor,1950,TLS,442000
Timor,1960,TLS,517000
Timor,1970,TLS,609000
Timor,1980,TLS,555000
Timor,1990,TLS,748000
Timor,2000,TLS,846599
Togo,1800,TGO,445985
Togo,1820,TGO,445985
Togo,1850,TGO,506578.2204
Togo,1860,TGO,537806.8397
Togo,1870,TGO,570960.5846
Togo,1880,TGO,624478.9314
Togo,1890,TGO,669595.4537
Togo,1900,TGO,717971.4945
Togo,1910,TGO,769842.543
Togo,1920,TGO,833695.0607
Togo,1930,TGO,967537.1535
Togo,1940,TGO,1111852.561
Togo,1950,TGO,1329000
Togo,1960,TGO,1572000
Togo,1970,TGO,1964128
Togo,1980,TGO,2481375
Togo,1990,TGO,3504813
Togo,2000,TGO,4711655
Tonga,1700,TON,16962
Tonga,1800,TON,18658
Tonga,1840,TON,18500
Tonga,1850,TON,18500
Tonga,1900,TON,20000
Tonga,1910,TON,23000
Tonga,1920,TON,25000
Tonga,1930,TON,29000
Tonga,1940,TON,34000
Tonga,1950,TON,45744
Tonga,1960,TON,63718
Tonga,1970,TON,83100
Tonga,1980,TON,91361
Tonga,1990,TON,92073
Tonga,2000,TON,102321
"Trinidad and Tobago",1800,TTO,20000
"Trinidad and Tobago",1820,TTO,60000
"Trinidad and Tobago",1850,TTO,80000
"Trinidad and Tobago",1860,TTO,99000
"Trinidad and Tobago",1870,TTO,124000
"Trinidad and Tobago",1880,TTO,171000
"Trinidad and Tobago",1890,TTO,218000
"Trinidad and Tobago",1900,TTO,268000
"Trinidad and Tobago",1910,TTO,331000
"Trinidad and Tobago",1920,TTO,389000
"Trinidad and Tobago",1930,TTO,405000
"Trinidad and Tobago",1940,TTO,476000
"Trinidad and Tobago",1950,TTO,632000
"Trinidad and Tobago",1960,TTO,841150
"Trinidad and Tobago",1970,TTO,955000
"Trinidad and Tobago",1980,TTO,1090513
"Trinidad and Tobago",1990,TTO,1255000
"Trinidad and Tobago",2000,TTO,1252000
Tunisia,1500,TUN,800000
Tunisia,1600,TUN,1000000
Tunisia,1700,TUN,800000
Tunisia,1800,TUN,800000
Tunisia,1820,TUN,875000
Tunisia,1850,TUN,1112622.135
Tunisia,1860,TUN,1230256.731
Tunisia,1870,TUN,1360328.522
Tunisia,1880,TUN,1504152.459
Tunisia,1890,TUN,1663182.52
Tunisia,1900,TUN,1832637.486
Tunisia,1910,TUN,2154005.747
Tunisia,1920,TUN,2265435.137
Tunisia,1930,TUN,2529290.299
Tunisia,1940,TUN,3013966.092
Tunisia,1950,TUN,3498612.648
Tunisia,1960,TUN,4221000
Tunisia,1970,TUN,5098627
Tunisia,1980,TUN,6443183
Tunisia,1990,TUN,8211000
Tunisia,2000,TUN,9568000
Turkey,1500,TUR,6300000
Turkey,1600,TUR,7900000
Turkey,1700,TUR,8400000
Turkey,1820,TUR,10074000
Turkey,1870,TUR,11793000
Turkey,1910,TUR,15000000
Turkey,1920,TUR,13877000
Turkey,1930,TUR,14928000
Turkey,1940,TUR,17821000
Turkey,1950,TUR,21121639
Turkey,1960,TUR,28217122
Turkey,1970,TUR,35758382
Turkey,1980,TUR,45048000
Turkey,1990,TUR,56561000
Turkey,2000,TUR,67329000
Turkmenistan,1800,TKM,367215
Turkmenistan,1820,TKM,367215
Turkmenistan,1950,TKM,1204075
Turkmenistan,1960,TKM,1584820
Turkmenistan,1970,TKM,2181272
Turkmenistan,1980,TKM,2875133
Turkmenistan,1990,TKM,3658000
Turkmenistan,2000,TKM,4385000
Tuvalu,1800,TUV,2499
Tuvalu,1820,TUV,2499
Tuvalu,1950,TUV,4676
Tuvalu,1960,TUV,5264
Tuvalu,1970,TUV,5815
Tuvalu,1980,TUV,7490
Tuvalu,1990,TUV,9168
Tuvalu,2000,TUV,10838
Uganda,1500,UGA,1500000
Uganda,1700,UGA,2000000
Uganda,1800,UGA,2500000
Uganda,1820,UGA,2101397
Uganda,1850,UGA,2960342.571
Uganda,1860,UGA,3080910.616
Uganda,1870,UGA,3206389.124
Uganda,1880,UGA,3370364.288
Uganda,1890,UGA,3542725.162
Uganda,1900,UGA,3507456.909
Uganda,1910,UGA,3236749.322
Uganda,1920,UGA,3172593.854
Uganda,1930,UGA,3755121.624
Uganda,1940,UGA,4315226.119
Uganda,1950,UGA,5158000
Uganda,1960,UGA,6787000
Uganda,1970,UGA,9743000
Uganda,1980,UGA,12415000
Uganda,1990,UGA,17456000
Uganda,2000,UGA,23956000
Ukraine,1800,UKR,11215490
Ukraine,1820,UKR,11215490
Ukraine,1950,UKR,36774854
Ukraine,1960,UKR,42644035
Ukraine,1970,UKR,47235697
Ukraine,1980,UKR,50046649
Ukraine,1990,UKR,51622275
Ukraine,2000,UKR,49007559
"United Arab Emirates",1800,ARE,40153
"United Arab Emirates",1820,ARE,40153
"United Arab Emirates",1870,ARE,40153
"United Arab Emirates",1910,ARE,50995
"United Arab Emirates",1950,ARE,71520
"United Arab Emirates",1960,ARE,103048
"United Arab Emirates",1970,ARE,249369
"United Arab Emirates",1980,ARE,1000285
"United Arab Emirates",1990,ARE,1826000
"United Arab Emirates",2000,ARE,3219000
"United Kingdom",1500,GBR,3942000
"United Kingdom",1600,GBR,6170000
"United Kingdom",1650,GBR,5800000
"United Kingdom",1700,GBR,8565000
"United Kingdom",1750,GBR,7250000
"United Kingdom",1800,GBR,10750000
"United Kingdom",1810,GBR,11970000
"United Kingdom",1820,GBR,21239000
"United Kingdom",1830,GBR,24139000
"United Kingdom",1840,GBR,26745000
"United Kingdom",1850,GBR,27181000
"United Kingdom",1860,GBR,28888000
"United Kingdom",1870,GBR,31400000
"United Kingdom",1880,GBR,34623000
"United Kingdom",1890,GBR,37485000
"United Kingdom",1900,GBR,41155000
"United Kingdom",1910,GBR,44916000
"United Kingdom",1920,GBR,46821000
"United Kingdom",1930,GBR,45866000
"United Kingdom",1940,GBR,48226000
"United Kingdom",1950,GBR,50127000
"United Kingdom",1960,GBR,52372000
"United Kingdom",1970,GBR,55632000
"United Kingdom",1980,GBR,56314000
"United Kingdom",1990,GBR,57493307
"United Kingdom",2000,GBR,59522468
"United States",1500,USA,2000000
"United States",1600,USA,1500000
"United States",1700,USA,1000000
"United States",1750,USA,2000000
"United States",1800,USA,6000000
"United States",1810,USA,7240000
"United States",1820,USA,9980510.2
"United States",1830,USA,13240313.9
"United States",1840,USA,17443768
"United States",1850,USA,23579717.9
"United States",1860,USA,31838900.7
"United States",1870,USA,40240629.5
"United States",1880,USA,50458000
"United States",1890,USA,63302000
"United States",1900,USA,76391000
"United States",1910,USA,92767000
"United States",1920,USA,106881000
"United States",1930,USA,123668000
"United States",1940,USA,132637000
"United States",1950,USA,152271000
"United States",1960,USA,180671000
"United States",1970,USA,205052000
"United States",1980,USA,227726463
"United States",1990,USA,250131894
"United States",2000,USA,282158000
Uruguay,1800,URY,55000
Uruguay,1820,URY,55000
Uruguay,1850,URY,132000
Uruguay,1860,URY,223000
Uruguay,1870,URY,343000
Uruguay,1880,URY,464000
Uruguay,1890,URY,686000
Uruguay,1900,URY,915000
Uruguay,1910,URY,1081000
Uruguay,1920,URY,1371000
Uruguay,1930,URY,1713000
Uruguay,1940,URY,1965000
Uruguay,1950,URY,2194275
Uruguay,1960,URY,2530969
Uruguay,1970,URY,2823659
Uruguay,1980,URY,2919851
Uruguay,1990,URY,3110000
Uruguay,2000,URY,3328000
Uzbekistan,1800,UZB,1919159
Uzbekistan,1820,UZB,1919159
Uzbekistan,1950,UZB,6292797
Uzbekistan,1960,UZB,8531032
Uzbekistan,1970,UZB,11940155
Uzbekistan,1980,UZB,15994000
Uzbekistan,1990,UZB,20530000
Uzbekistan,2000,UZB,25042000
Vanuatu,1800,VUT,27791
Vanuatu,1820,VUT,27791
Vanuatu,1910,VUT,67000
Vanuatu,1920,VUT,60000
Vanuatu,1930,VUT,60000
Vanuatu,1940,VUT,50000
Vanuatu,1950,VUT,52000
Vanuatu,1960,VUT,66087
Vanuatu,1970,VUT,85400
Vanuatu,1980,VUT,116771
Vanuatu,1990,VUT,153785
Vanuatu,2000,VUT,189618
Venezuela,1500,VEN,400000
Venezuela,1550,VEN,400000
Venezuela,1600,VEN,400000
Venezuela,1650,VEN,450000
Venezuela,1700,VEN,500000
Venezuela,1750,VEN,700000
Venezuela,1800,VEN,1000000
Venezuela,1810,VEN,802000
Venezuela,1820,VEN,718000
Venezuela,1830,VEN,887000
Venezuela,1840,VEN,1219000
Venezuela,1850,VEN,1324000
Venezuela,1870,VEN,1653000
Venezuela,1880,VEN,1952000
Venezuela,1890,VEN,2224000
Venezuela,1900,VEN,2542000
Venezuela,1910,VEN,2805000
Venezuela,1920,VEN,2992000
Venezuela,1930,VEN,3300000
Venezuela,1940,VEN,3784000
Venezuela,1950,VEN,5009006
Venezuela,1960,VEN,7556483
Venezuela,1970,VEN,10758017
Venezuela,1980,VEN,14767890
Venezuela,1990,VEN,19325222
Venezuela,2000,VEN,23493000
Vietnam,1500,VNM,2000000
Vietnam,1700,VNM,3000000
Vietnam,1800,VNM,4000000
Vietnam,1820,VNM,6551000
Vietnam,1850,VNM,6000000
Vietnam,1870,VNM,10528000
Vietnam,1900,VNM,11500000
Vietnam,1910,VNM,19339000
Vietnam,1930,VNM,17702000
Vietnam,1940,VNM,18972000
Vietnam,1950,VNM,25348144
Vietnam,1960,VNM,31656282
Vietnam,1970,VNM,42576676
Vietnam,1980,VNM,53715202
Vietnam,1990,VNM,67282704
Vietnam,2000,VNM,79060410
Yemen,1500,YEM,2250000
Yemen,1600,YEM,2500000
Yemen,1700,YEM,2250000
Yemen,1800,YEM,2593000
Yemen,1820,YEM,2593000
Yemen,1870,YEM,2840000
Yemen,1900,YEM,3000000
Yemen,1910,YEM,3284000
Yemen,1950,YEM,4777089
Yemen,1960,YEM,5871831
Yemen,1970,YEM,7098239
Yemen,1980,YEM,9132545
Yemen,1990,YEM,12416080
Yemen,2000,YEM,17495000
Zambia,1800,ZMB,747000
Zambia,1850,ZMB,1593228.511
Zambia,1860,ZMB,1608891.802
Zambia,1870,ZMB,1620363.939
Zambia,1880,ZMB,1638718.801
Zambia,1890,ZMB,1690158.598
Zambia,1900,ZMB,1673332.866
Zambia,1910,ZMB,1575600.773
Zambia,1920,ZMB,1513699.158
Zambia,1930,ZMB,1756709.67
Zambia,1940,ZMB,2018736.065
Zambia,1950,ZMB,2413000
Zambia,1960,ZMB,3138000
Zambia,1970,ZMB,4251612
Zambia,1980,ZMB,5699777
Zambia,1990,ZMB,7978000
Zambia,2000,ZMB,10205000
Zimbabwe,1800,ZWE,1085814
Zimbabwe,1820,ZWE,1085814
Zimbabwe,1850,ZWE,665718.4578
Zimbabwe,1860,ZWE,736103.1097
Zimbabwe,1870,ZWE,813929.3447
Zimbabwe,1880,ZWE,899983.9418
Zimbabwe,1890,ZWE,995136.8637
Zimbabwe,1900,ZWE,1100350.053
Zimbabwe,1910,ZWE,1295313.224
Zimbabwe,1920,ZWE,1510739.75
Zimbabwe,1930,ZWE,1860021.768
Zimbabwe,1940,ZWE,2271462.314
Zimbabwe,1950,ZWE,2747000
Zimbabwe,1960,ZWE,3751000
Zimbabwe,1970,ZWE,5514536
Zimbabwe,1980,ZWE,7169968
Zimbabwe,1990,ZWE,10156000
Zimbabwe,2000,ZWE,11820000


==> anc/data/novels/README.md <==
Provenance of data in this directory:

- ``TITLES_1600-1850_moretti.xls``: Received via e-mail from Franco Moretti sometime before 2012.
- ``eliot-1997-nstc-publishers-circular-v1.csv``: Entered by Allen Riddell from Eliot (1997) around 2015.
- ``novels-project-works.json``: Extracted automatically from the online British Fiction database and related sources.
- ``bassett-atcl-riddell-elicited-prior.csv``: Elicited priors for final novels counts in the *At the Circulating Library* database.
- ``casey-1996-anthenaeum-novels.csv``: Counts appear in Casey (1996). Entered by Allen Riddell in 2017.


==> anc/data/novels/andrew-block/README.md <==

text created with pdftotext version 0.48.0

andrew-block-grep-1825-1850.csv

created by running for each year:

    grep $YEAR andrew_block_english_novel_0111-20111021095057812.txt | wc -l


==> anc/data/novels/andrew-block/andrew-block-grep-1815-1850.csv <==
year,andrew_block_counts
1815,92
1816,80
1817,84
1818,81
1819,93
1820,167
1821,107
1822,117
1823,131
1824,129
1825,170
1826,128
1827,119
1828,113
1829,121
1830,213
1831,89
1832,105
1833,109
1834,101
1835,128
1836,104
1837,100
1838,95
1839,109
1840,180
1841,141
1842,127
1843,135
1844,187
1845,202
1846,189
1847,202
1848,236
1849,197
1850,211


==> anc/data/novels/bassett-atcl-2016-02-18.csv <==
year,bassett_atcl_year_totals
1835,110
1836,53 
1837,62 
1838,54 
1839,66 
1840,78 
1841,81 
1842,69 
1843,72 
1844,97 
1845,86 
1846,67 
1847,77 
1848,76 
1849,88 
1850,92 
1851,92 
1852,96 
1853,91 
1854,97 
1855,81 
1856,106
1857,111
1858,107
1859,104
1860,127
1861,111
1862,124
1863,144
1864,189
1865,188
1866,146
1867,191
1868,182
1869,150
1870,151
1871,162
1872,187
1873,207
1874,206
1875,215
1876,227
1877,212
1878,226
1879,241
1880,262
1881,218
1882,251
1883,277
1884,297
1885,344
1886,347
1887,340
1888,342
1889,350
1890,375
1891,385
1892,403
1893,416
1894,440
1895,435
1896,436
1897,373
1898,362
1899,351
1900,324
1901,372


==> anc/data/novels/bassett-atcl-riddell-elicited-prior.csv <==
,lower_bound,25_percentile,50_percentile,75_percentile
1886,305,450,550,700
1891,337,500,600,700
1894,385,750,900,1100


==> anc/data/novels/casey-1996-athenaeum-novels.csv <==
year,total_novels_reviewed,male_authors_floor,female_authors_floor
1860,137,52,57
1865,174,66,78
1870,159,80,66
1875,200,73,106
1880,255,106,123
1885,277,122,138
1890,383,208,154
1895,469,245,188
1900,473,261,165


==> anc/data/novels/eliot-1997-nstc-publishers-circular-v1.csv <==
year,nstc_second_series_a,publishers_circular_editions,estimated_uk_paper_production_tons
1800,,,11347.0
1801,,,13335.0
1802,,,14888.0
1803,,,16150.0
1804,,,14960.0
1805,,,17059.0
1806,,,16975.0
1807,,,17346.0
1808,,,18184.0
1809,,,18645.0
1810,,,19071.0
1811,,,19655.0
1812,,,20119.0
1813,,,19518.0
1814,,,19793.0
1815,,,21243.0
1816,164.0,,20005.0
1817,152.0,,19859.0
1818,183.0,,22502.0
1819,177.0,,22020.0
1820,146.0,,21548.0
1821,188.0,,23520.0
1822,174.0,,24767.0
1823,227.0,,25340.0
1824,190.0,,27209.0
1825,173.0,,30188.0
1826,200.0,,24087.0
1827,186.0,,28967.0
1828,209.0,,31268.0
1829,189.0,,28985.0
1830,171.0,,30690.0
1831,196.0,,29900.0
1832,255.0,,31163.0
1833,220.0,,32877.0
1834,224.0,,33990.0
1835,188.0,,35691.0
1836,183.0,,36470.0
1837,210.0,,39710.0
1838,195.0,,41726.0
1839,233.0,,43600.0
1840,178.0,2912.0,43400.0
1841,196.0,2752.0,43350.0
1842,222.0,2877.0,43170.0
1843,223.0,3027.0,46200.0
1844,232.0,3121.0,49000.0
1845,195.0,3066.0,55470.0
1846,240.0,3231.0,57000.0
1847,271.0,4168.0,54500.0
1848,273.0,4278.0,54490.0
1849,252.0,4436.0,58988.0
1850,250.0,4633.0,62961.0
1851,308.0,5265.0,67368.0
1852,323.0,4889.0,68960.0
1853,358.0,5001.0,79300.0
1854,334.0,5117.0,79400.0
1855,261.0,4599.0,74500.0
1856,338.0,3939.0,83800.0
1857,302.0,4178.0,85600.0
1858,287.0,4256.0,86000.0
1859,290.0,4258.0,97250.0
1860,210.0,4564.0,99810.0
1861,303.0,4303.0,100000.0
1862,274.0,3938.0,108800.0
1863,308.0,3943.0,119000.0
1864,303.0,4136.0,107000.0
1865,228.0,4426.0,107000.0
1866,292.0,4388.0,123000.0
1867,274.0,4371.0,109000.0
1868,309.0,4536.0,123000.0
1869,313.0,4372.0,117000.0
1870,281.0,4656.0,120000.0
1871,,4830.0,160000.0
1872,,4568.0,135250.0
1873,,4749.0,131600.0
1874,,4312.0,143350.0
1875,,4903.0,159000.0
1876,,4888.0,156250.0
1877,,5095.0,175000.0
1878,,5314.0,200000.0
1879,,5834.0,250000.0
1880,,5708.0,289600.0
1881,,5406.0,308000.0
1882,,5124.0,318190.0
1883,,6145.0,332500.0
1884,,6373.0,350000.0
1885,,5640.0,362500.0
1886,,5210.0,381800.0
1887,,5686.0,403300.0
1888,,6591.0,489000.0
1889,,6067.0,461000.0
1890,,5735.0,472600.0
1891,,5706.0,474300.0
1892,,6254.0,483380.0
1893,,6382.0,484250.0
1894,,6458.0,530000.0
1895,,6516.0,534000.0
1896,,6573.0,548600.0
1897,,7926.0,597000.0
1898,,7516.0,599000.0
1899,,7567.0,608000.0
1900,,7149.0,651650.0
1901,,6044.0,695500.0
1902,,7381.0,750000.0
1903,,8381.0,773550.0
1904,,8334.0,
1905,,8252.0,
1906,,8603.0,
1907,,9914.0,
1908,,9821.0,
1909,,10725.0,
1910,,10804.0,
1911,,10914.0,
1912,,12067.0,
1913,,12379.0,
1914,,11537.0,
1915,,10665.0,
1916,,9149.0,
1917,,8131.0,
1918,,7716.0,
1919,,8622.0,


==> anc/data/novels/novels-reprint-canon-20180305.csv <==
YEAR_OF_FIRST_EDITION,AUTHOR_LAST,AUTHOR_GENDER,NOVEL_TITLE,NOTES
1790,LENNOX,F,EUPHEMIA,p. 26 broadview
1790,RADCLIFFE,F,A SICILIAN ROMANCE,p. 22 oxford
1791,INCHBALD,F,A SIMPLE STORY,p. 28 broadview
1791,RADCLIFFE,F,THE ROMANCE OF THE FOREST,p. 22 oxford
1791,SMITH,F,CELESTINA,p. 27 broadview
1792,SMITH,F,DESMOND,p.28 broadview
1793,SMITH,F,THE OLD MANOR HOUSE,p.28 broadview
1794,GODWIN,M,CALEB WILLIAMS,p. 28 broadview; p. 124 penguin
1794,RADCLIFFE,F,THE MYSTERIES OF UDOLPHO,p. 256 penguin
1795,FENWICK,F,SECRESY,p. 28 broadview
1796,BAGE,M,HERMSPRONG,
1796,BURNEY,F,CAMILLA,p. 13 oxford
1796,HAMILTON,F,TRANSLATIONS OF THE LETTERS OF A HINDOO RAJAH,p. 28 broadview
1796,HAYS,F,MEMOIRS OF EMMA COURTNEY,p. 27 broadview
1796,INCHBALD,F,NATURE AND ART,p. 28 broadview
1796,LEWIS,M,THE MONK,p. 28 broadview
1797,RADCLIFFE,F,THE ITALIAN,p. 256 penguin
1797,ROBINSON,F,WALSINGHAM,p.28 broadview
1798,WOLLSTONECRAFT,F,THE WRONGS OF WOMAN,p. 27 oxford
1799,GODWIN,M,ST LEON,p.28 broadview
1799,HAYS,F,THE VICTIM OF PREJUDICE,p. 27 broadview
1799,WALKER,M,THE VAGABOND,p. 28 broadview
1800,EARLE,M,OBI,p. 28 broadview
1800,EDGEWORTH,F,CASTLE RACKRENT ,p. 98 penguin
1800,HAMILTON,F,MEMOIRS OF MODERN PHILOSOPHERS,p. 28 broadview
1801,EDGEWORTH,F,BELINDA,p. 17 oxford
1801,LUCAS,M,THE INFERNAL QUIXOTE,p. 28 broadview
1801,OPIE,F,THE FATHER AND DAUGHTER with DANGERS OF COQUETRY,p. 28 broadview
1801,PLUMPTRE,F,SOMETHING NEW,p. 28 broadview
1801,THELWALL,M,THE DAUGHTER OF ADOPTION,p. 28 broadview
1805,GODWIN,M,FLEETWOOD,p.28 broadview
1805,OPIE,F,ADELINE MOWBRAY,p.29 broadview
1806,DACRE,F,ZOFLOYA,p. 29 broadview
1806,OWENSON,F,THE WILD IRISH GIRL,p. 21 oxford
1808,ANONYMOUS,U,THE WOMAN OF COLOUR,p. 29 broadview
1808,MORE,F,COELEBS IN SEARCH OF A WIFE,p. 29 broadview
1809,EDGEWORTH,F,ENNUI,p. 98 penguin
1810,PORTER,F,THE SCOTTISH CHIEFS,p. 29 broadview
1810,"SHELLEY, P",M,ZASTROZZI AND ST IRVYNE,p. 29 broadview
1811,AUSTEN,F,SENSE AND SENSIBILITY,p. 27 broadview
1811,OWENSON,F,THE MISSIONARY,p. 29 broadview
1812,EDGEWORTH,F,THE ABSENTEE,p. 98 penguin
1813,AUSTEN,F,PRIDE AND PREJUDICE,p. 27 broadview
1814,AUSTEN,F,MANSFIELD PARK,p. 27 broadview
1814,SCOTT,M,WAVERLEY,p. 29 broadview; p. 268 penguin
1815,COLLINS,M,THE LAW AND THE LADY,p. 14 oxford
1815,SCOTT,M,GUY MANNERING,p. 267 penguin
1816,AUSTEN,F,EMMA,p. 27 broadview
1816,SCOTT,M,THE ANTIQUARY,p. 23 oxford
1817,EDGEWORTH,F,HARRINGTON,p. 29 broadview
1817,GODWIN,M,MANDEVILLE,p. 28 broadview
1817,SCOTT,M,ROB ROY,p. 268 penguin
1818,AUSTEN,F,NORTHANGER ABBEY,p. 27 broadview
1818,AUSTEN,F,PERSUASION,p. 27 broadview
1818,PEACOCK,M,NIGHTMARE ABBEY,p. 29 broadview
1818,SCOTT,M,THE HEART OF MIDLOTHIAN,p. 267 penguin
1818,"SHELLEY, M",F,FRANKENSTEIN,p. 29 broadview; p. 276 penguin
1819,SCOTT,M,THE BRIDE OF LAMMERMOOR,p. 267 penguin
1820,MATURIN,M,MELMOTH THE WANDERER,p. 207 penguin
1820,SCOTT,M,IVANHOE,p. 267 penguin
1821,SCOTT,M,KENILWORTH,p. 268 penguin
1823,"SHELLEY, M",F,VALPERGA,p. 29 broadview
1824,HOGG,M,THE PRIVATE MEMOIRS AND CONFESSIONS OF A JUSTIFIED SINNER,p. 29 broadview
1824,SCOTT,M,REDGAUNTLET,p. 23 oxford
1826,"SHELLEY, M",F,THE LAST MAN,p. 29 broadview
1827,OWENSON,F,THE O'BRIENS AND THE O'FLAHERTYS,p. 29 broadview
1827,WILLIAMS,M,"HAMEL, THE OBEAH MAN",p. 29 broadview
1835,"SHELLEY, M",F,LODORE,p. 29 broadview
1836,CARLYLE,M,SARTOR RESARTUS,p. 13 oxford
1837,DICKENS,M,THE PICKWICK PAPERS,p. 89 penguin
1838,DICKENS,M,OLIVER TWIST,p. 16 oxford
1839,AINSWORTH,M,JACK SHEPPARD,p. 30 broadview
1839,DICKENS,M,NICHOLAS NICKLEBY,p. 88 penguin
1840,COOPER,M,THE PATHFINDER,p. 35 broadview
1840,DICKENS,M,OLIVER TWIST,p. 30 broadview; 1840 (broadview); 1838 (Wiki)
1841,COOPER,M,THE DEERSLAYER: A TALE,p. 73 penguin
1841,DICKENS,M,BARNABY RUDGE,p. 85 penguin
1841,DICKENS,M,THE OLD CURIOSITY SHOP,p. 89 penguin
1843,DICKENS,M,A CHRISTMAS CAROL,p. 30 broadview
1844,DICKENS,M,THE CHIMES,p. 15 oxford
1844,DICKENS,M,THE LIFE AND ADVENTURES OF MARTIN CHUZZLEWIT,p. 88 penguin
1844,THACKERAY,M,BARRY LYNDON,p. 24 oxford
1845,DISRAELI,M,SYBIL,p. 16 oxford
1846,DICKENS,M,THE BATTLE OF LIFE: A LOVE STORY,p. 15 oxford
1846,DICKENS,M,THE CRICKET ON THE HEARTH,p. 15 oxford
1847,"BRONTË, A",F,AGNES GREY,p. 39 penguin
1847,"BRONTË, C",F,JANE EYRE: AN AUTOBIOGRAPHY,p. 30 broadview
1847,"BRONTË, E",F,WUTHERING HEIGHTS,p. 30 broadview
1848,"BRONTË, A",F,THE TENANT OF WILDFELL HALL,p. 39 penguin; p. 30 broadview
1848,DICKENS,M,DOMBEY AND SON,p. 87 penguin
1848,DICKENS,M,THE HAUNTED MAN AND THE GHOST'S BARGAIN,p. 15 oxford
1848,GASKELL,F,MARY BARTON,p. 30 broadview
1848,THACKERAY,M,VANITY FAIR,p. 301 penguin
1849,"BRONTË, C",F,SHIRLEY: A TALE,p. 40 penguin
1849,MELVILLE,M,REDBURN,p. 212 penguin
1850,DICKENS,M,DAVID COPPERFIELD,p. 30 broadview; p. 86 penguin
1851,MELVILLE,M,"THE WHALE: OR, MOBY DICK",p. 32 oxford
1852,COLLINS,M,BASIL: A STORY OF MODERN LIFE,p. 14 oxford
1852,HAWTHORNE,M,THE BLITHEDALE ROMANCE: A STORY,p. 142 penguin
1853,"BRONTË, C",F,VILLETTE,p. 30 broadview
1853,DICKENS,M,BLEAK HOUSE,p. 30 broadview; 1852 (Broadview); 1853 (Wiki)
1853,DICKENS,M,BLEAK HOUSE,p. 85 penguin
1853,GASKELL,F,CRANFORD,p. 118 penguin
1853,GASKELL,F,RUTH,p. 119 penguin
1854,COLLINS,M,HIDE AND SEEK,p. 14 oxford; 1854; 1861
1854,DICKENS,M,HARD TIMES,p. 30 broadview; p. 87 penguin
1855,GASKELL,F,NORTH AND SOUTH,p. 119 penguin
1855,"TROLLOPE, A",M,THE WARDEN,p. 310 penguin; p. 30 broadview
1856,CRAIK,F,"JOHN HALIFAX, GENTLEMAN",p. 30 broadview
1857,"BRONTË, C",F,THE PROFESSOR,p. 40 penguin
1857,COLLINS,M,THE DEAD SECRET,p. 14 oxford
1857,DICKENS,M,LITTLE DORRIT,p. 88 penguin
1857,HUGHES,M,TOM BROWN'S SCHOOLDAYS,p. 19 oxford
1857,"TROLLOPE, A",M,BARCHESTER TOWERS,p. 308 penguin
1858,ELIOT,F,SCENES OF CLERICAL LIFE,p. 101 penguin
1858,"TROLLOPE, A",M,DOCTOR THORNE,p. 25 oxford
1859,DICKENS,M,A TALE OF TWO CITIES,p. 90 penguin
1859,ELIOT,F,ADAM BEDE,p. 30 broadview; 1858 (broadview)
1860,COLLINS,M,THE WOMAN IN WHITE,p. 67 penguin
1860,ELIOT,F,THE MILL ON THE FLOSS,p. 31 broadview
1860,HAWTHORNE,M,THE MARBLE FAUN; OR THE ROMANCE OF MONTE BENI,p. 31 oxford
1861,DICKENS,M,GREAT EXPECTATIONS,p. 30 broadview
1861,"ELIOT, GEORGE",F,SILAS MARNER,p. 101 penguin
1861,"TROLLOPE, A",M,FRAMLEY PARSONAGE,p. 309 penguin
1861,WOOD,F,EAST LYNNE,p. 32 broadview
1862,BRADDON,F,LADY AUDLEY'S SECRET,p. 32 broadview
1862,COLLINS,M,NO NAME,p. 67 penguin; p. 14 oxford
1862,MACDONALD,M,CROSS PURPOSES,p. 197 penguin
1862,"TROLLOPE, A",M,ORLEY FARM,p. 25 oxford
1863,BRADDON,F,AURORA FLOYD ,p. 32 broadview
1863,ELIOT,F,ROMOLA,p. 31 broadview
1863,GASKELL,F,SYLVIA'S LOVERS,p. 119 penguin
1863,KINGSLEY,M,THE WATER-BABIES: A FAIRYTALE FOR A LAND-BABY,p. 177 penguin; p. 32 broadview; children's novel? price and format novel maybe garside would exclude?
1863,"TROLLOPE, A",M,RACHEL RAY,p. 25 oxford
1864,BRADDON,F,THE DOCTOR'S WIFE,p. 12 oxford
1864,LE FANU,M,UNCLE SILAS ,p. 185 penguin
1864,"TROLLOPE, A",M,CAN YOU FORGIVE HER?,p. 308 penguin; 1864 or 1865
1864,"TROLLOPE, A",M,THE SMALL HOUSE AT ALLINGTON,p. 310 penguin
1865,CARROLL,M,ALICE'S ADVENTURES IN WONDERLAND,p. 32 broadview; children's?
1865,DICKENS,M,OUR MUTUAL FRIEND,p. 89 penguin
1865,GASKELL,F,COUSIN PHILLIS AND OTHER STORIES,p. 17 oxford
1865,YONGE,F,THE CLEVER WOMAN OF THE FAMILY,p. 32 broadview
1866,COLLINS,M,ARMADALE,p. 67 penguin
1866,ELIOT,F,"FELIX HOLT, THE RADICAL",p. 31 broadview; p. 100 penguin
1866,GASKELL,F,WIVES AND DAUGHTERS,p. 120 penguin
1866,OLIPHANT,F,MISS MARJORIBANKS,p. 236 penguin
1867,BROUGHTON,F,COMETH UP AS A FLOWER,p. 32 broadview
1867,MACDONALD,M,THE GOLDEN KEY,p. 197 penguin
1867,MACDONALD,M,THE LIGHT PRINCESS,p. 197 penguin
1867,MACDONALD,M,THE SHADOWS,p. 197 penguin
1867,"TROLLOPE, A",M,THE LAST CHRONICLE OF BARSET,p. 309 penguin
1868,COLLINS,M,THE MOONSTONE,p. 31 broadview
1869,BLACKMORE,M,LORNA DOONE,p. 32 penguin
1869,"TROLLOPE, A",M,HE KNEW HE WAS RIGHT,p. 309 penguin
1869,"TROLLOPE, A",M,PHINEAS FINN,p. 25 oxford
1870,COLLINS,M,MAN AND WIFE,p. 14 oxford
1870,DICKENS,M,THE MYSTERY OF EDWIN DROOD,p. 88 penguin
1871,AUSTEN,F,LADY SUSAN,p. 17 penguin
1871,BULWER-LYTTON,M,THE COMING RACE,p. 32 broadview
1871,CARROLL,M,THROUGH THE LOOKING-GLASS,p. 32 broadview; children's?
1871,HARDY,M,DESPERATE REMEDIES,p. 137 penguin
1871,MACDONALD,M,AT THE BACK OF THE NORTH WIND,p. 32 broadview
1872,BUTLER,M,EREWHON,p. 47 penguin
1872,COLLINS,M,POOR MISS FINCH,p. 14 oxford
1872,ELIOT,F,MIDDLEMARCH,p. 31 broadview
1872,HARDY,M,UNDER THE GREENWOOD TREE,p. 140 penguin
1872,LE FANU,M,IN A GLASS DARKLY,p. 32 broadview
1872,MACDONALD,M,THE PRINCESS AND THE GOBLIN,p. 32 broadview
1873,ALCOTT,F,WORK: A STORY OF EXPERIENCE,p. 6 penguin
1873,HARDY,M,A PAIR OF BLUE EYES,p. 139 penguin
1873,"TROLLOPE, A",M,THE EUSTACE DIAMONDS,p. 309 penguin; 1872 (wiki)
1873,TWAIN,M,THE GILDED AGE,p. 315 penguin
1874,HARDY,M,FAR FROM THE MADDING CROWD,p. 137 penguin
1874,"TROLLOPE, A",M,LADY ANNA,p. 25 oxford
1874,"TROLLOPE, A",M,PHINEAS REDUX,p. 309 penguin
1875,COLLINS,M,THE LAW AND THE LADY,p. 67 penguin
1875,MACDONALD,M,THE WISE WOMAN,p. 197 penguin
1875,"TROLLOPE, A",M,THE WAY WE LIVE NOW,p. 30 broadview; p. 310 penguin
1876,ELIOT,F,DANIEL DERONDA,p. 100 penguin
1876,HARDY,M,THE HAND OF ETHELBERTA,p. 138 penguin
1876,OLIPHANT,F,PHOEBE JUNIOR,p. 32 broadview
1876,"TROLLOPE, A",M,THE PRIME MINISTER,p. 310 penguin
1877,JAMES,M,THE AMERICAN,p. 160 penguin; 1879 in email
1877,SEWELL,F,BLACK BEAUTY,p. 270 penguin; p.32 broadview; children's novel?
1877,"TROLLOPE, A",M,THE AMERICAN SENATOR,p. 25 oxford
1878,HARDY,M,THE RETURN OF THE NATIVE,p. 33 broadview; p. 139 penguin
1878,JAMES,M,THE EUROPEANS: A SKETCH,p. 160 penguin
1879,JAMES,M,DAISY MILLER,p. 160 penguin
1879,JAMES,M,RODERICK HUDSON,p. 161 penguin
1879,MEREDITH,M,THE EGOIST,p. 32 broadview
1879,"TROLLOPE, A",M,COUSIN HENRY,p. 25 oxford
1880,COLLINS,M,JEZEBEL'S DAUGHTER,p. 14 oxford
1880,LINTON,F,THE REBEL OF THE FAMILY,p. 32 broadview
1880,OUIDA,F,MOTHS,p. 32 broadview
1880,"TROLLOPE, A",M,THE DUKE'S CHILDREN,p. 25 oxford
1881,HARDY,M,A LAODICEAN,p. 138 penguin
1881,JAMES,M,THE PORTRAIT OF A LADY,p. 161 penguin
1881,JAMES,M,WASHINGTON SQUARE,p. 162 penguin
1881,"TROLLOPE, A",M,DR. WORTLE'S SCHOOL,p. 309 penguin
1882,ADAMS,M,DEMOCRACY: AN AMERICAN NOVEL,p. 1 penguin
1882,HARDY,M,TWO ON A TOWER,p. 140 penguin
1883,COLLINS,M,HEART AND SCIENCE,p. 31 broadview
1883,OLIPHANT,F,HESTER: A STORY OF CONTEMPORARY LIFE,p. 21 oxford
1883,SCHREINER,F,THE STORY OF AN AFRICAN FARM,p. 23 oxford
1883,STEVENSON,M,TREASURE ISLAND,p. 32 broadview
1883,ZOLA,M,AU BONHEUR DES DAMES (THE LADIES' DELIGHT),p. 342 penguin
1884,ABBOTT,M,FLATLAND,p. 32 broadview
1885,HAGGARD,M,KING SOLOMON'S MINES,p. 32 broadview; p. 135 penguin
1886,COLLINS,M,THE EVIL GENIUS,p. 31 broadview
1886,HARDY,M,THE MAYOR OF CASTERBRIDGE,p. 33 broadview; p. 138 penguin
1886,JAMES,M,THE BOSTONIANS,p. 160 penguin
1886,JAMES,M,THE PRINCESS CASAMASSIMA,p. 161 penguin
1886,STEVENSON,M,KIDNAPPED,p. 293 penguin; p. 24 oxford
1886,STEVENSON,M,STRANGE CASE OF DR. JEKYLL AND MR. HYDE,p. 32 broadview
1887,HAGGARD,M,SHE: A HISTORY OF ADVENTURE,p. 135 penguin
1887,HARDY,M,THE WOODLANDERS,p. 140 penguin
1887,HARKNESS,F,A CITY GIRL,p. 33 broadview
1888,CONAN DOYLE,M,A STUDY IN SCARLET,p. 69 penguin
1888,HARDY,M,WESSEX TALES,p. 18 oxford
1888,JAMES,M,THE ASPERN PAPERS,p. 162 penguin
1888,KIPLING,M,PLAIN TALES FROM THE HILLS,p. 178 penguin
1888,LEVY,F,REUBEN SACHES,p. 33 broadview
1888,LEVY,F,THE ROMANCE OF A SHOP,p. 33 broadview
1888,STEVENSON,M,THE BLACK ARROW,p. 292 penguin
1888,WILDE,M,THE HAPPY PRINCE AND OTHER TALES,p. 334 penguin
1889,BELLAMY,M,LOOKING BACKWARD,p. 36 broadview
1889,DALE,M,A MARRIAGE BELOW ZERO,p. 33 broadview
1889,GISSING,M,THE NETHER WORLD,p. 18 oxford
1889,JEROME,M,THREE MEN IN A BOAT,p. 164 penguin
1889,STEVENSON,M,THE MASTER OF BALLANTRAE: A WINTER'S TALE,p. 293 penguin
1890,COLLINS,M,BLIND LOVE,p. 31 broadview
1890,CONAN DOYLE,M,THE SIGN OF FOUR,p. 33 broadview; p. 69 penguin
1890,CORELLI,F,WORMWOOD,p. 33 broadview
1890,LEE,F,HAUNTINGS AND OTHER FANTASTIC TALES,p. 33 broadview
1890,MORRIS,M,NEWS FROM NOWHERE,p. 33 broadview; 1891 in email
1891,GISSING,M,NEW GRUB STREET,p. 33 broadview; p. 124 penguin
1891,HARDY,M,TESS OF THE D'URBERVILLES,p. 33 broadview; p. 139 penguin
1891,WILDE,M,A HOUSE OF POMEGRANATES,p. 334 penguin
1891,WILDE,M,LORD ARTHUR SAVILLE'S CRIME AND OTHER STORIES,p. 334 penguin
1891,WILDE,M,THE PICTURE OF DORIAN GRAY,p. 33 broadview
1892,CONAN DOYLE,M,THE ADVENTURES OF SHERLOCK HOLMES,p. 68 penguin; 1892 in email
1892,"GROSSMITH, GEORGE & WEEDON",M,THE DIARY OF A NOBODY,p. 33 broadview
1892,HARDY,M,THE PURSUIT OF THE WELL-BELOVED,p. 139 penguin
1893,CONAN DOYLE,M,THE MEMOIRS OF SHERLOCK HOLMES ,p. 68 penguin; 1894 in email
1893,GISSING,M,THE ODD WOMEN,p. 33 broadview; p. 124 penguin
1894,DIXON,F,THE STORY OF A MODERN WOMAN,p. 33 broadview
1894,"DU MAURIER, G",M,TRILBY,p. 33 broadview
1894,HOPE,M,THE PRISONER OF ZENDA,p. 19 oxford
1894,JOHNSTONE,F,A SUNLESS HEART ,p. 33 broadview; 1895 (broadview)
1894,KIPLING,M,THE JUNGLE BOOK,p. 177 penguin
1894,MOORE,M,ESTHER WATERS,p. 21 oxford
1894,WARD,F,MARCELLA,p. 33 broadview
1895,ALLEN,M,THE WOMAN WHO DID ,p. 33 broadview
1895,HARDY,M,JUDE THE OBSCURE,p. 33 broadview; p. 138 penguin; 1896 in email
1895,KIPLING,M,THE SECOND JUNGLE BOOK,p. 177 penguin
1895,MORRIS,M,THE WOOD BEYOND THE WORLD,p. 33 broadview; 1894 (wiki)
1895,WELLS,M,THE TIME MACHINE,p. 33 broadview
1896,MORRISON,M,A CHILD OF THE JAGO,p. 34 broadview
1896,WELLS,M,THE ISLAND OF DR. MOREAU,p. 34 broadview
1897,ALLEN,M,AN AFRICAN MILLIONAIRE,p. 7 penguin
1897,ALLEN,M,THE TYPE-WRITER GIRL,p. 33 broadview
1897,CONRAD,M,"THE NIGGER OF THE ""NARCISSUS"" AND OTHER STORIES",p. 71 penguin
1897,CRAIK,F,THE HALF-CASTE,p. 30 broadview; 1851 in broadview
1897,HARDY,M,THE WELL-BELOVED,p. 139 penguin
1897,JAMES,M,THE SPOILS OF POYNTON,p. 162 penguin
1897,JAMES,M,WHAT MAISIE KNEW,p. 162 penguin
1897,KIPLING,M,CAPTAINS COURAGEOUS,p. 177 penguin; children's
1897,MARSH,M,THE BEETLE,p. 34 broadview
1897,STOKER,M,DRACULA,p. 34 broadview
1897,WELLS,M,THE INVISIBLE MAN,p. 34 broadview
1898,JAMES,M,THE TURN OF THE SCREW ,p. 36 broadview
1898,WELLS,M,THE WAR OF THE WORLDS,p. 34 broadview
1899,CONRAD,M,HEART OF DARKNESS,p. 34 broadview; long short story -- printed originally as part of a short story collection
1899,JAMES,M,THE AWKARD AGE,p. 160 penguin
1899,KIPLING,M,THE COMPLETE STALKY AND CO.,p. 20 oxford
1900,CONRAD,M,LORD JIM,p. 34 broadview; p. 71 penguin
1900,JEROME,M,THREE MEN ON THE BUMMEL,p. 164 penguin
1901,BENNETT,M,THE GRAND BABYLON HOTEL,p. 34 broadview
1901,FRANKLIN,F,MY BRILLIANT CAREER,p. 34 broadview
1901,KIPLING,M,KIM,p. 34 broadview
1901,SHIEL,M,THE PURPLE CLOUD,p. 278 penguin
1901,WELLS,M,THE FIRST MEN IN THE MOON,p. 327 penguin
1902,CONAN DOYLE,M,THE HOUND OF THE BASKERVILLES,p. 33 broadview
1902,CONRAD,M,"YOUTH: A NARRATIVE, AND TWO OTHER STORIES",p. 72 penguin
1902,JAMES,M,THE WINGS OF THE DOVE,p. 162 penguin
1902,MASON,M,THE FOUR FEATHERS,p. 205 penguin
1902,MAUGHAM,M,MRS CRADDOCK,p. 208 penguin
1902,NESBIT,F,FIVE CHILDREN AND IT,p. 229 penguin; children's novel
1903,BUTLER,M,THE WAY OF ALL FLESH,p. 47 penguin
1903,CHILDERS,M,THE RIDDLE OF THE SANDS: A RECORD OF SECRET SERVICE,p. 62 penguin
1903,CONRAD,M,"TYPHOON, AND OTHER STORIES",p. 72 penguin
1903,GALLON,M,THE GIRL BEHIND THE KEYS,p. 34 broadview
1903,JAMES,M,THE AMBASSADORS,p. 160 penguin
1904,CONRAD,M,NOSTROMO,p. 34 broadview; 1899 (Broadview); 1904 (wiki)
1904,JAMES,M,THE GOLDEN BOWL,p. 161 penguin
1905,FORSTER,M,WHERE ANGELS FEAR TO TREAD,p. 113 penguin
1905,WELLS,M,A MODERN UTOPIA,p. 327 penguin
1905,WELLS,M,KIPPS,p. 327 penguin
1906,BARRIE,M,PETER PAN IN KENSINGTON GARDENS,p. 12 oxford
1906,FORD,M,THE FIFTH QUEEN,p. 112 penguin
1906,GALSWORTHY,M,THE MAN OF PROPERTY,p. 17 oxford
1907,CONRAD,M,THE SECRET AGENT,p. 34 broadview
1907,FORSTER,M,THE LONGEST JOURNEY,p. 112 penguin
1908,BENNETT,M,THE OLD WIVES' TALE,p. 31 penguin
1908,CHESTERTON,M,THE MAN WHO WAS THURSDAY: A NIGHTMARE,p. 62 penguin
1908,FORSTER,M,A ROOM WITH A VIEW,p. 113 penguin
1908,GRAHAME,M,THE WIND IN THE WILLOWS,p. 128 penguin; children's novel?
1908,MAUGHAM,M,THE MAGICIAN,p. 208 penguin
1908,WELLS,M,THE WAR IN THE AIR,p. 329 penguin
1909,WELLS,M,ANN VERONICA,p. 34 broadview
1909,WELLS,M,TONO-BUNGAY,p. 329 penguin
1910,FORSTER,M,HOWARDS END,p. 112 penguin
1910,WELLS,M,THE HISTORY OF MR. POLLY,p. 327 penguin
1910,WELLS,M,THE SLEEPER AWAKES,p. 328 penguin
1911,BARRIE,M,PETER AND WENDY,p. 12 oxford
1911,BARRIE,M,PETER PAN,p. 34 broadview
1911,BURNETT,F,THE SECRET GARDEN,p. 13 oxford
1911,COLMORE,F,SUFFRAGETTE SALLY,p. 34 broadview
1911,WELLS,M,THE NEW MACHIAVELLI,p. 328 penguin
1912,CONAN DOYLE,M,THE LOST WORLD,p. 16 oxford
1912,CONRAD,M,UNDER WESTERN EYES,p. 34 broadview
1913,LAWRENCE,M,SONS AND LOVERS,p. 185 penguin
1913,SAKI,M,WHEN WILLIAM CAME,p. 264 penguin
1914,CONRAD,M,CHANCE,p. 70 penguin
1914,TRESSELL,M,THE RAGGED TROUSERED PHILANTHROPISTS,p. 25 oxford

==> anc/data/novels/nstc-1801-1870-loced-eliot-1997.csv <==
year,nstc_imprint_location_london_oxford_cambridge_edinburgh_dublin
1801,2172
1802,2185
1803,2547
1804,2377
1805,2678
1806,2657
1807,2923
1808,3055
1809,2652
1810,3678
1811,2732
1812,2991
1813,2835
1814,3089
1815,3716
1816,3529
1817,3659
1818,3914
1819,4015
1820,5811
1821,3931
1822,4142
1823,4355
1824,4770
1825,5607
1826,3963
1827,4094
1828,4373
1829,4424
1830,6315
1831,4859
1832,4898
1833,4633
1834,4842
1835,5588
1836,5181
1837,5198
1838,5217
1839,5664
1840,7002
1841,5458
1842,5791
1843,5744
1844,5897
1845,6584
1846,6087
1847,6581
1848,6849
1849,6767
1850,10200
1851,7923
1852,8272
1853,8222
1854,8839
1855,8715
1856,7856
1857,7687
1858,7390
1859,7976
1860,9944
1861,7973
1862,7971
1863,7584
1864,7945
1865,8506
1866,8103
1867,8134
1868,8615
1869,8305
1870,9816


==> anc/data/publishers/README.md <==
Annotations made by Allen Riddell in 2017.


==> anc/data/publishers/publisher_annotations.yml <==
---
index: 1133
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. Leadenhall-Street,
  1814'
---
index: 1080
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. Leadenhall-Street,
  1813'
---
index: 941
london_publication_cluster_subjective_label: stockdale
publication: 'London: Printed for J. J. Stockdale, 41, Pall Mall, 1811'
---
index: 1046
london_publication_cluster_subjective_label: hookham
publication: 'London: Printed for T. Hookham, jun. and E. T. Hookham, 15, Old Bond
  Street, 1813'
---
index: 1035
london_publication_cluster_subjective_label: lackington
publication: 'London: Printed for Lackington, Allen and Co. Finsbury Square; and sold
  by all Booksellers, 1813'
---
index: 822
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, and Co.) Leadenhall-Street, 1810'
---
index: 1129
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1814'
---
index: 946
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, & Co.) Leadenhall-Street, 1811'
---
index: 994
london_publication_cluster_subjective_label: [murray, baldwin]
publication: 'Edinburgh: Printed for William Blackwood; and J. Murray, Fleet Street,
  and R. Baldwin, Paternoster-Row, London, 1812'
---
index: 1089
london_publication_cluster_subjective_label: [sherwood, chapple]
publication: 'London: Published by Sherwood, Neely, and Jones, Paternoster-Row; and
  C. Chapple, Pall-Mall; and sold by all Booksellers, 1814'
---
index: 963
london_publication_cluster_subjective_label: m-jones
publication: 'London: Published by M. Jones, No. 5, Newgate-Street and sold by Setchell
  and Son, 23, King-Street, Covent Garden; Booth, Duke-Street, Portland-Place; Mercer,
  230, Piccadilly, 1812'
---
index: 1101
london_publication_cluster_subjective_label: sherwood
publication: 'London: Published by Sherwood, Neely, and Jones, Paternoster Row; and
  sold by all Booksellers, 1814'
---
index: 1078
london_publication_cluster_subjective_label: oxberry
publication: 'London: Printed and published by W. Oxberry, and sold by all Booksellers,
  1813'
---
index: 1114
london_publication_cluster_subjective_label: colburn
publication: 'London: Printed for Henry Colburn, Public Library, Conduit-Street, Hanover-Square;
  and sold by George Goldie, Edinburgh, and John Cumming, Dublin, 1814'
---
index: 1074
london_publication_cluster_subjective_label: colburn
publication: 'London: Printed for Henry Colburn, Conduit-Street, Hanover-Square, 1813'
---
index: 823
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press, for A. K. Newman and Co. (Successors
  to Lane, Newman and Co.), Leadenhall-Street, 1810'
---
index: 1019
london_publication_cluster_subjective_label: for-author
publication: 'London: Printed for the Author, and sold by A. K. Newman and Co. Leadenhall-Street,
  1813'
---
index: 1059
london_publication_cluster_subjective_label: for-author
publication: 'London: Printed for the Author; and sold by J. Souter, No. 1, Paternoster-Row;
  and to be had of all Booksellers, 1813'
---
index: 1012
london_publication_cluster_subjective_label: chapple
publication: 'London: Chapple, 1812'
---
index: 854
london_publication_cluster_subjective_label: sherwood
publication: 'London: Printed for Sherwood, Neely, and Jones, (Successors to Mr. H.
  D. Symonds) No. 20, Paternoster Row, 1810'
---
index: 1067
london_publication_cluster_subjective_label: souter
publication: 'London: Printed for J. Souter, 1, Paternoster-Row, by G. Sidney, Northumberland-Street,
  Strand, 1813'
---
index: 895
london_publication_cluster_subjective_label: longman
publication: 'Edinburgh: Printed by George Ramsay & Co. for Manners and Miller; and
  Longman, Hurst, Rees, Orme, and Brown, London, 1811'
---
index: 1040
london_publication_cluster_subjective_label: chapple
publication: 'London: Printed for C. Chapple, Pall-Mall, 1813'
---
index: 929
london_publication_cluster_subjective_label: [gale, hatchard, williams]
publication: 'London: Printed by J. Dennett, Leather Lane, Holborn; for Gale and Curtis,
  Paternoster Row; J. Hatchard, Piccadilly; and T. Williams, Stationers'' Court, 1811'
---
index: 1125
london_publication_cluster_subjective_label: colburn
publication: 'London: Printed for Henry Colburn, Public Library, Conduit Street, Hanover-Square,
  and sold by George Goldie, Edinburgh, and John Cumming, Dublin, 1814'
---
index: 1018
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman Hurst Rees Orme and Brown, Paternoster-Row,
  1813'
---
index: 873
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, and Co.) Leadenhall-Street, 1811'
---
index: 1010
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. Leadenhall-Street,
  1812'
---
index: 857
london_publication_cluster_subjective_label: cradock
publication: 'London: Printed for C. Cradock and W. Joy, (Successors to Mr. Ostell,)
  32, Paternoster Row, 1810'
---
index: 945
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, & Co.) Leadenhall-Street, 1811'
---
index: 833
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, and Co.) Leadenhall-Street, 1810'
---
index: 964
london_publication_cluster_subjective_label: longman
publication: 'Gloucester: Printed by Joseph Wood, for Longman, Hurst, Rees, Orme,
  and Browne [sic], Pater-Noster-Row, [London;] Brisley, Stroud; and Washbourn, Gloucester,
  1812'
---
index: 887
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, and Co.) Leadenhall-Street, 1811'
---
index: 835
london_publication_cluster_subjective_label: ak-newman
publication: 'London: A. K. Newman?, 1810'
---
index: 956
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. Leadenhall-Street,
  1812'
---
index: 821
london_publication_cluster_subjective_label: hughes
publication: 'London: Printed by J. Dean, 57. Wardour Street, Soho. For George Hughes,
  221, Tottenham-Court-Road, near Store-Street; sold by Sherwood, Neeley, and Jones,
  Paternoster-Row, 1810'
---
index: 825
london_publication_cluster_subjective_label: stockdale
publication: 'London: Printed for John Joseph Stockdale, No. 41, Pall Mall, 1810'
---
index: 1008
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press for A. K. Newman and Co. Leadenhall-Street,
  1812'
---
index: 1091
london_publication_cluster_subjective_label: egerton
publication: 'London: Printed for T. Egerton, Military Library, Whitehall, 1814'
---
index: 817
london_publication_cluster_subjective_label: colburn
publication: 'London: Printed for Henry Colburn, English and Foreign Public Library,
  Conduit-Street, New Bond-Street, 1810'
---
index: 1762
london_publication_cluster_subjective_label: sherwood
publication: 'London: Sherwood, Jones and Co. Paternoster Row, and C. P. Archer, Dublin,
  1824'
---
index: 1659
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for G. and W. B. Whittaker, Ave-Maria-Lane; and Munday
  and Slatter, High-Street, Oxford, 1822'
---
index: 1259
london_publication_cluster_subjective_label: sherwood
publication: 'London: Published by Sherwood, Neely, and Jones, Paternoster-Row, 1817'
---
index: 1560
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1821'
---
index: 1541
london_publication_cluster_subjective_label: chapple
publication: 'London: Printed by John Nichols and Son, 25, Parliament Street; and
  sold by C. Chapple, Royal Library, Pall Mall, 1821'
---
index: 1444
london_publication_cluster_subjective_label:
publication: 'Bath: Printed by Wood and Co. at the Bath and Cheltenham Gazette Office,
  Union-Street, 1819'
---
index: 1789
london_publication_cluster_subjective_label:
publication: 'Edinburgh: John Carfrae & Son; and Longman & Co., 1824'
---
index: 1215
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1816'
---
index: 1316
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Law and Whittaker, Ave Maria Lane, Ludgate Street,
  1818'
---
index: 1388
london_publication_cluster_subjective_label: fearman
publication: 'London: William Fearman, Library, 170, New Bond Street, 1819'
---
index: 1785
london_publication_cluster_subjective_label: miller
publication: 'London: John Miller, 5, New Bridge Street, Blackfriars, 1824'
---
index: 1553
london_publication_cluster_subjective_label:
publication: 'Aberdeen: Printed by D. Chalmers and Co. Adelphi Court, Union Street,
  1821'
---
index: 1331
london_publication_cluster_subjective_label: baldwin-cradock
publication: 'London: Published by Baldwin, Cradock, and Joy, Paternoster-Row; sold
  also by T. Inkersley, Bradford; Robinson and Co. Leeds; and all other Booksellers,
  1818'
---
index: 1540
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Co. Public Library, Conduit Street, Hanover
  Square, 1821'
---
index: 1233
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1816'
---
index: 1825
london_publication_cluster_subjective_label: hurst-robinson
publication: 'London: Printed for Hurst, Robinson, and Co. 90, Cheapside, and 8, Pall-Mall;
  and A. Constable and Co. Edinburgh, 1824'
---
index: 1530
london_publication_cluster_subjective_label: cawthorn
publication: 'London: Printed for James Cawthorn, Cockspur-Street, 1821'
---
index: 2901
london_publication_cluster_subjective_label: corvie
publication: 'London: Geo. Corvie & Co.; Dublin, John Cumming, 1823.'
---
index: 1491
london_publication_cluster_subjective_label: cowie
publication: 'London: Printed for G. Cowie and Co., in the Poultry, 1820'
---
index: 1772
london_publication_cluster_subjective_label: haldane
publication: 'London: James Haldane, Tottenham Court Road, 1824'
---
index: 1545
london_publication_cluster_subjective_label: [jones, marks]
publication: 'London: Printed by B. Bensley, Bolt Court, Fleet Street. Published by
  Jones and Co. 3, Warwick Square; and J. L. Marks, Piccadilly; and sold by all Booksellers
  and Newsmen in Town and Country, 1821'
---
index: 1494
london_publication_cluster_subjective_label: longman
publication: 'Dublin: Printed at the Hibernia Press Office, 1, Temple Lane, for J.
  Cumming, 16, Lower Ormond Quay; and Longman, Hurst, Rees, Orme, and Brown, London,
  1820'
---
index: 1701
london_publication_cluster_subjective_label: cadell
publication: 'Edinburgh: William Blackwood, and T. Cadell, London, 1823'
---
index: 1221
london_publication_cluster_subjective_label: gale
publication: 'London: Printed for Gale and Fenner, Paternoster-Row, 1816'
---
index: 1434
london_publication_cluster_subjective_label: longman
publication: 'London: Printed by Strahan and Spottiswoode, Printers-Street; for Longman,
  Hurst, Rees, Orme, and Brown, Paternoster-Row, 1819'
---
index: 1155
london_publication_cluster_subjective_label: johnson
publication: 'London: Printed for Rowland Hunter, Successor to J. Johnson, St. Paul''s
  Church-Yard, 1815'
---
index: 1181
london_publication_cluster_subjective_label: black
publication: 'London: Printed for Black, Parry, & Co. Booksellers to the East India
  Company, Leadenhall-Street, 1815'
---
index: 1775
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, Brown, and Green, Paternoster-Row,
  1824'
---
index: 1320
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1818'
---
index: 1755
london_publication_cluster_subjective_label: jaques
publication: 'London: Printed and published by Jaques and Wright, Eagle Office, Cross
  Street, Newington Butts. Sold also by D. Jaques, Chelsea; and all other Booksellers,
  1823'
---
index: 1592
london_publication_cluster_subjective_label: holdsworth
publication: 'London: Printed for J. S. Hughes, 66, Paternoster Row; published by
  B. J. Holdsworth, 18, (South Side,) St. Paul''s Church Yard; and sold by Waugh and
  Innes, Edinburgh; and Chalmers and Collins, Glasgow, 1822'
---
index: 1792
london_publication_cluster_subjective_label: cadell
publication: 'Edinburgh: William Blackwood, and T. Cadell, London, 1824'
---
index: 1442
london_publication_cluster_subjective_label: longman
publication: 'Gloucester: Printed by J. Roberts, Herald Office; sold by Longman, Hurst,
  Rees, Orme, and Brown, Paternoster Row, London; Barry and Son, Bristol; and all
  other Booksellers, n.d. [1819]'
---
index: 1744
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1823'
---
index: 1833
london_publication_cluster_subjective_label: templeman
publication: 'London: John Templeman, 39, Tottenham Court Road, 1824'
---
index: 1286
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster
  Row; and Lake, Uxbridge, 1817'
---
index: 1517
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1821'
---
index: 1374
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1819'
---
index: 1636
london_publication_cluster_subjective_label: murray
publication: 'London: John Murray, Albemarle-Street, 1822'
---
index: 1407
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1819'
---
index: 1656
london_publication_cluster_subjective_label: hurst-robinson
publication: 'Edinburgh: Printed for Archibald Constable and Co.; and Hurst, Robinson,
  and Co. London, 1822'
---
index: 1319
london_publication_cluster_subjective_label: sherwood
publication: 'London: Printed for Sherwood, Neely, and Jones, Paternoster-Row, 1818'
---
index: 1793
london_publication_cluster_subjective_label: iley
publication: 'London: Matthew Iley, Somerset Street, Portman Square, 1824'
---
index: 1493
london_publication_cluster_subjective_label: cadell
publication: 'London: Printed for T. Cadell and W. Davies, in the Strand; and W. Blackwood,
  Edinburgh, 1820'
---
index: 1563
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for G. and W. B. Whittaker, Ave Maria Lane, 1821'
---
index: 1731
london_publication_cluster_subjective_label: simpkin
publication: 'London: Published by W. Simpkin and R. Marshall, Stationers'' Hall Court,
  1823'
---
index: 1674
london_publication_cluster_subjective_label: westley
publication: 'London: Printed for Francis Westley, 10, Stationers''-Court, and Ave-Maria-Lane;
  and L. B. Seely [sic], 169, Fleet-Street, 1823'
---
index: 1476
london_publication_cluster_subjective_label: baldwin-cradock
publication: 'London: Published by Baldwin, Cradock, and Joy, Paternoster Row; and
  Swinborne and Walter, Colchester, 1820'
---
index: 1590
london_publication_cluster_subjective_label: baldwin-cradock
publication: 'London: Printed for Baldwin, Cradock, and Joy, Paternoster-Row, 1821'
---
index: 1384
london_publication_cluster_subjective_label: baldwin-cradock  # AR: I read this Lynn publisher == Whittingham; London publisher == Baldwin, Cradock, and Joy
publication: 'Lynn: Printed by and for W. Whittingham, and published by Baldwin, Cradock,
  and Joy, London., 1819'
---
index: 1827
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1824'
---
index: 1667
london_publication_cluster_subjective_label: virtue
publication: 'London: Printed by C. Baynes, 13, Duke Street, Lincoln''s-Inn-Fields.
  Published by G. Virtue, 6, Panyer Alley, Paternoster Row; and 28, Temple Street,
  Bristol. Sold also by John Tallis, 16, Warwick Square, Newgate Street, and 47, Digbeth,
  Birmingham; and W. Baynes, Leeds, 1822'
---
index: 1821
london_publication_cluster_subjective_label: sherwood
publication: 'London: Printed for Sherwood, Jones and Co. Paternoster-Row, 1824'
---
index: 1513
london_publication_cluster_subjective_label: tallis
publication: 'London: Published by J. Tallis, 7, Warwick Squ<sup>e</sup>. Newgate
  Street, n.d. [1820]'
---
index: 1567
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for G. and W. B. Whittaker, Ave-Maria-Lane, 1821'
---
index: 1211
london_publication_cluster_subjective_label: sherwood
publication: 'London: Printed by B. M''Millan, Bow Street, Covent Garden. Sold by
  Sherwood, Neely, and Jones, Paternoster-Row; and at Galignani''s French and English
  Library, 18, Rue Vivienne, Paris, 1816'
---
index: 1422
london_publication_cluster_subjective_label: ogle
publication: 'London: Printed for Ogle, Duncan, and Co. 37, Paternoster Row, and 295,
  Holborn; and Ogle, Allardice, and Thomson, Edinburgh, 1819'
---
index: 1841
london_publication_cluster_subjective_label: charles-knight
publication: 'London: Printed for Charles Knight, Pall-Mall, East, 1824'
---
index: 1705
london_publication_cluster_subjective_label: baldwin-cradock
publication: 'London: Printed for Baldwin, Cradock, and Joy, 1823'
---
index: 1618
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for G. and W. B. Whittaker, Ave-Maria-Lane, 1822'
---
index: 1625
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1822'
---
index: 1200
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1816'
---
index: 1260
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1817'
---
index: 1222
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1816'
---
index: 1350
london_publication_cluster_subjective_label: baldwin-cradock
publication: 'London: Printed for Baldwin, Cradock, and Joy, Paternoster-Row, 1818'
---
index: 1447
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1820'
---
index: 1566
london_publication_cluster_subjective_label: simpkin
publication: 'London: Printed for W. Simpkin and R. Marshall, Stationer''s Court,
  Ludgate-Street, 1821'
---
index: 1548
london_publication_cluster_subjective_label: fearman
publication: 'London: Printed for William Fearman, Library, 170, New Bond-Street,
  1821'
---
index: 1559
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed by A. J. Valpy, Tooke''s-Court, Chancery-Lane, for A.
  K. Newman and Co. Leadenhall-Street, 1821'
---
index: 1784
london_publication_cluster_subjective_label: hurst-robinson
publication: 'Edinburgh: Printed for Archibald Constable & Co.; and Hurst, Robinson
  & Co. London, 1824'
---
index: 1158
london_publication_cluster_subjective_label: hatchard
publication: 'London: Printed for J. Hatchard, Bookseller to the Queen, No. 190, opposite
  Albany, Piccadilly; and sold by W. A. Justice, Howden, 1815'
---
index: 1571
london_publication_cluster_subjective_label: sherwood
publication: 'London: Published by Sherwood, Neely, and Jones, Paternoster Row, 1821'
---
index: 1711
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1823'
---
index: 1168
london_publication_cluster_subjective_label: g-s-robinson
publication: 'London: Printed for G. & S. Robinson, 25, Paternoster-Row, by T. Davison,
  White-Friars, 1815'
---
index: 1748
london_publication_cluster_subjective_label: j-j-jones
publication: 'London: Printed by W. Myers, Bedford Place, Commercial Road. For J.
  J. Jones, 28 Leadenhall Street, 1823'
---
index: 1779
london_publication_cluster_subjective_label: [knight-lacey, nattali]
publication: 'London: Published by Knight and Lacey, 24, Paternoster-Row; and M. A.
  Nattali, Tavistock-Street, Covent-Garden, 1824'
---
index: 1404
london_publication_cluster_subjective_label: whittaker
publication: 'Edinburgh: Oliver & Boyd, High Street; G. & W. B. Whittaker, Ave-Maria-Lane,
  London; and W. Turnbull, Glasgow, 1819'
---
index: 1480
london_publication_cluster_subjective_label: rodwell
publication: 'London: Printed for Rodwell and Martin, New Bond-Street, 1820'
---
index: 1187
london_publication_cluster_subjective_label: longman
publication: 'Edinburgh: Printed by James Ballantyne and Co. for Longman, Hurst, Rees,
  Orme, and Brown, London; and Archibald Constable and Co., 1815'
---
index: 1804
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1824'
---
index: 2071
london_publication_cluster_subjective_label: cadell
publication: 'Edinburgh: William Blackwood, and T. Cadell, London, 1827'
---
index: 1871
london_publication_cluster_subjective_label: sherwood
publication: 'London: Printed for Sherwood, Jones & Co. Paternoster-Row, 1825'
---
index: 2165
london_publication_cluster_subjective_label: murray
publication: 'London: John Murray, Albemarle-Street, 1828'
---
index: 2041
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1827'
---
index: 2024
london_publication_cluster_subjective_label: longman
publication: 'London: Published by Longman, Rees, Orme, Brown, and Green, Paternoster-Row,
  1826'
---
index: 1899
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, Brown, and Green, Paternoster-Row,
  1825'
---
index: 2248
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn, New Burlington Street, 1829'
---
index: 1996
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Public Library, Conduit Street, 1826'
---
index: 2097
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Rees, Orme, Brown, & Green, Paternoster-Row,
  1827'
---
index: 2102
london_publication_cluster_subjective_label: virtue
publication: 'London: Printed by C. Baynes, Duke Street, Lincoln''s Inn Fields; for
  George Virtue, 26, Ivy-Lane, Paternoster-Row; Bath Street, Bristol; and St. Vincent
  Street, Liverpool. 1827'
---
index: 1928
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Geo. B. Whittaker, Ave-Maria Lane, 1825'
---
index: 2223
london_publication_cluster_subjective_label: westley
publication: 'London: Frederick Westley and A. H. Davis, 10, Stationers''-Hall-Court,
  and Ave-Maria-Lane; John Boyd, Edinburgh; R. Wrightson, Birmingham; and G. Tyrrell,
  Dublin, 1829'
---
index: 2268
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn, New Burlington Street, 1829'
---
index: 2051
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn, New Burlington Street, 1827'
---
index: 1984
london_publication_cluster_subjective_label: cadell
publication: 'Edinburgh: William Blackwood, and T. Cadell, Strand, London, 1826'
---
index: 1932
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, Brown, and Green, Paternoster
  Row, 1825'
---
index: 2105
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Rees, Orme, Brown, and Green, Paternoster-Row,
  1827'
---
index: 1960
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1826'
---
index: 1939
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Reprinted for A. K. Newman & Co. Leadenhall-Street, 1825'
---
index: 2261
london_publication_cluster_subjective_label: johnson
publication: 'London: Printed for Rowland Hunter, St. Paul''s Churchyard, 1829'
---
index: 2011
london_publication_cluster_subjective_label: whittaker
publication: 'London: G. B. Whittaker, Ave-Maria Lane, 1826'
---
index: 2083
london_publication_cluster_subjective_label: andrews
publication: 'London: J. Andrews, 167, New Bond Street, 1827'
---
index: 2158
london_publication_cluster_subjective_label: knight
publication: 'London: Printed for Knight and Lacey, 55, Paternoster Row, and sold
  by all Booksellers, 1828'
---
index: 2000
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn, New Burlington Street, 1826'
---
index: 1894
london_publication_cluster_subjective_label:
publication: 'Plymouth: Printed for and published by J. Bennett, 5, Cornwall-Street,
  1825'
---
index: 2255
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn, New Burlington Street, 1829'
---
index: 1936
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1825'
---
index: 2208
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co., 1829'
---
index: 1870
london_publication_cluster_subjective_label: simpkin
publication: 'London: Printed for W. Simpkin and R. Marshall, Stationers''-Hall Court,
  Ludgate-Street, 1825'
---
index: 2190
london_publication_cluster_subjective_label: whittaker
publication: 'Edinburgh: Published by Oliver & Boyd, Tweeddale-Court; and Geo. B.
  Whittaker, London, 1829'
---
index: 2141
london_publication_cluster_subjective_label: bulcock
publication: 'London: James Bulcock, 163, Strand, 1828'
---
index: 2116
london_publication_cluster_subjective_label: fisher
publication: 'London: Fisher, Son, and Co. 38, Newgate Street, 1828'
---
index: 2107
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Rees, Orme, Brown, and Green, Paternoster-Row,
  1828'
---
index: 1974
london_publication_cluster_subjective_label: whittaker
publication: 'Edinburgh: Printed for Daniel Lizars; Thomas Ogilvie, Glasgow; and G.
  B. Whittaker, London, 1826'
---
index: 2173
london_publication_cluster_subjective_label:
publication: 'Saxmundham: Printed and sold by L. Brightly, 1828'
---
index: 1933
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, Brown, and Green, Paternoster-Row,
  1825'
---
index: 2176
london_publication_cluster_subjective_label: simpkin
publication: 'Edinburgh: Printed for Cadell and Co.; and Simpkin and Marshall, London,
  1828'
---
index: 2201
london_publication_cluster_subjective_label: john-bennett
publication: 'London: Published by John Bennett, Three-Tun Passage, Ivy-Lane, Paternoster-Row;
  and W. Bennett, Russell-Street, Plymouth, 1829'
---
index: 2005
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn, New Burlington Street, 1826'
---
index: 1930
london_publication_cluster_subjective_label: charles-frederick-cock
publication: 'London: Charles Frederick Cock, 64, Paternoster-Row, 1825'
---
index: 2483
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1832.'
---
index: 2388
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1831.'
---
index: 2373
london_publication_cluster_subjective_label: emans
publication: 'London: Published by William Emans, 31, Cloth Fair, n.d. [1830].'
---
index: 2524
london_publication_cluster_subjective_label: simpkin
publication: "London: Published by W. Simpkin and R. Marshall, Stationers\u2019 Hall\
  \ Court, 1832."
---
index: 2590
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder and Co., 65, Cornhill, 1833.'
---
index: 2455
london_publication_cluster_subjective_label:
publication: 'Dublin: Richard Milliken and Son, 104, Grafton-Street, 1832.'
---
index: 2602
london_publication_cluster_subjective_label: colburn
publication: 'London: Richard Bentley, New Burlington Street, (Successor to Henry
  Colburn.), 1833.'
---
index: 2485
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1832.'
---
index: 2285
london_publication_cluster_subjective_label: whittaker
publication: "Edinburgh: John Wardlaw, St Andrew\u2019s Street; William Collins, Glasgow;\
  \ Whittaker & Co. London; and J. M. Leckie, Dublin, 1830."
---
index: 2391
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co, 1831.'
---
index: 2350
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1830.'
---
index: 2551
london_publication_cluster_subjective_label: simpkin
publication: 'Dublin: William Curry, jun. and Company; Simpkin and Marshall, London;
  sold also by Seeley and Sons, J. Nisbet, and J. Hatchard and Son, London, 1833.'
---
index: 2385
london_publication_cluster_subjective_label: marsh
publication: 'London: William Marsh, 145, Oxford Street, 1831.'
---
index: 2425
london_publication_cluster_subjective_label: houlston
publication: 'London: Printed for Houlston & Son, Paternoster Row; and at Wellington,
  Salop, 1831.'
---
index: 2487
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1832.'
---
index: 2360
london_publication_cluster_subjective_label: effingham-wilson
publication: 'London: Effingham Wilson, Royal Exchange, 1830.'
---
index: 2584
london_publication_cluster_subjective_label: baldwin-cradock
publication: 'London: Baldwin and Cradock, Paternoster Row, 1833.'
---
index: 2611
london_publication_cluster_subjective_label: colburn
publication: 'London: Richard Bentley, New Burlington Street. (Successor to H. Colburn.),
  1833.'
---
index: 2461
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1832.'
---
index: 2533
london_publication_cluster_subjective_label: houlston
publication: "Dublin: Published by the Religious Tract and Book Society for Ireland,\
  \ and sold at their Depository, 22, Upper Sackville Street, W. Curry, jun. and Co.\
  \ and R. M. Tims, Dublin; at the Society\u2019s Depository, 32 Sackville Street,\
  \ Piccadilly; J. Nisbet, Houlston and Son, Hamilton Adams and Co. London; Waugh\
  \ and Innes, Edinburgh; G. Gallie, Glasgow, 1832."
---
index: 2398
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co., 1831.'
---
index: 2308
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co., 1830.'
---
index: 2465
london_publication_cluster_subjective_label: effingham-wilson
publication: 'London: Published by Effingham Wilson, Royal Exchange, 1832.'
---
index: 2646
london_publication_cluster_subjective_label: effingham-wilson
publication: 'London: Effingham Wilson, Royal Exchange, 1834.'
---
index: 2609
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder, and Co., Cornhill, 1833.'
---
index: 2586
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co., 1833.'
---
index: 2344
london_publication_cluster_subjective_label: ak-newman
publication: "Philadelphia:\u2014Carey and Lea. London: A. K. Newman and Co., 1830."
---
index: 2675
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1834.'
---
index: 2389
london_publication_cluster_subjective_label: rolandi
publication: 'London: P. Rolandi, 20, Berners Street, 1831.'
---
index: 2573
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder and Co., 65, Cornhill, 1833.'
---
index: 2284
london_publication_cluster_subjective_label: bell
publication: "London: Published by J. B. Bell, No. 3, Cleveland Row, Opposite St.\
  \ James\u2019s Palace; and may be had of all Booksellers, 1830."
---
index: 2313
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1830.'
---
index: 2377
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1830.'
---
index: 2615
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Whittaker and Co. Ave Maria Lane, 1833.'
---
index: 2464
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1832.'
---
index: 2527
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1832.'
---
index: 2504
london_publication_cluster_subjective_label: bull
publication: 'London: Edward Bull, Holles Street, 1832.'
---
index: 2353
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington-Street, 1830.'
---
index: 2686
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder and Co., Cornhill, 1834.'
---
index: 2643
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Whittaker & Co. Ave Maria Lane, 1834.'
---
index: 2768
london_publication_cluster_subjective_label: hurst
publication: "London: Thomas Hurst, 65, St. Paul\u2019s Church-Yard, 1835."
---
index: 2785
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1835.'
---
index: 2804
london_publication_cluster_subjective_label: macrone
publication: "London: John Macrone, St. James\u2019s Square, 1835."
---
index: 2877
london_publication_cluster_subjective_label: nisbet
publication: 'Dublin: Religious Tract and Book Society for Ireland. Sold at the Depository,
  22, Upper Sackville-St., also at 32, Sackville-Street, and by J. Nisbet and Co.,
  London; Waugh and Innes, Edinburgh; G. Gallie, Glasgow; and by other Booksellers,
  1836.'
---
index: 2767
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1835.'
---
index: 2766
london_publication_cluster_subjective_label: hurst
publication: 'London: Published by Thomas Hurst; Thomas Richardson, Derby, 1835.'
---
index: 2831
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder and Co., Cornhill, 1836.'
---
index: 2854
london_publication_cluster_subjective_label: bentley
publication: 'London: Richard Bentley, New Burlington Street, 1836.'
---
index: 2701
london_publication_cluster_subjective_label: whittaker
publication: 'London: Whittaker & Co., Ave Maria Lane, 1835.'
---
index: 2751
london_publication_cluster_subjective_label: murray
publication: 'London: John Murray, 1835.'
---
index: 2846
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder and Co. Cornhill, Booksellers to Their Majesties,
  1836.'
---
index: 2782
london_publication_cluster_subjective_label: ak-newman
publication: 'New York: Harper and Brothers. London: Printed for A. K. Newman and
  Co., 1835.'
---
index: 2732
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Whittaker & Co. Ave Maria Lane, 1835.'
---
index: 2868
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Rees, Orme, Brown, Green, & Longman, Paternoster-Row,
  1836.'
---
index: 2779
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Whittaker & Co. Aver Maria Lane, 1835.'
---
index: 2839
london_publication_cluster_subjective_label: bentley
publication: 'London: Richard Bentley, New Burlington Street, Publisher in Ordinary
  to His Majesty, 1836.'
---
index: 2736
london_publication_cluster_subjective_label: saunders
publication: 'London: Printed for the Proprietors by W. Hill, Northampton Street,
  published by John Saunders, 25, Newgate Street, 1835.'
---
index: 2844
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1836.'
---
index: 2747
london_publication_cluster_subjective_label: cochrane
publication: 'London: James Cochrane and Co. 11, Waterloo Place, 1835.'
---
index: 2740
london_publication_cluster_subjective_label: macrone
publication: "London: John Macrone, St. James\u2019s Square, 1835."
---
index: 2725
london_publication_cluster_subjective_label: parker
publication: 'London: John W. Parker, West Strand, 1835.'
---
index: 2738
london_publication_cluster_subjective_label: macrone
publication: "London: John Macrone, St. James\u2019s Square, 1835."
---
index: 2755
london_publication_cluster_subjective_label: emans
publication: 'London: Published by William Emans, 31, Cloth Fair, 1835.'
---
index: 2819
london_publication_cluster_subjective_label: for-the-author
publication: 'London: Printed for the Author: By J. Farrow, 32, Pudding Lane, near
  the Monument, 1836.'
---
index: 2853
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1836.'
---
index: 2694
london_publication_cluster_subjective_label: longman
publication: 'London: Longman, Rees, Orme, Brown, Green, and Longman, Paternoster
  Row, 1835.'
---
index: 2753
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1835.'
---
index: 2876
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1836.'
---
index: 2810
london_publication_cluster_subjective_label: dean
publication: 'London: Published by Dean and Munday, Threadneedle Street, n.d. [1836].'
---
index: 2696
london_publication_cluster_subjective_label: sams
publication: "London: W. Sams, Bookseller to the King, St. James\u2019s Street, 1835."
---
index: 2875
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder, and Co., Cornhill, 1836.'
---
index: 2776
london_publication_cluster_subjective_label: churton
publication: 'London: Edward Churton, 26, Holles Street, 1835.'
---
index: 2715
london_publication_cluster_subjective_label: effingham-wilson
publication: 'London: Effingham Wilson, Royal Exchange, 1835.'
---
index: 2865
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Whittaker and Co. Ave Maria Lane, 1836.'
---
index: 2830
london_publication_cluster_subjective_label: longman
publication: 'London: Longman, Rees, Orme, Brown, Green, and Longman, Paternoster-Row,
  1836.'
---
index: 2758
london_publication_cluster_subjective_label: moxon
publication: 'London: Edward Moxon, Dover Street, 1835.'
---
index: 2762
london_publication_cluster_subjective_label: bentley
publication: 'London: Richard Bentley, New Burlington Street, 1835.'
---
index: 2750
london_publication_cluster_subjective_label: simpkin
publication: "London: Simpkin, Marshall, and Co. Stationers\u2019 Hall Court, 1835."
---
index: 2826
london_publication_cluster_subjective_label: macrone
publication: "London: John Macrone, St. James\u2019s Square, 1836/37."
---
index: 2789
london_publication_cluster_subjective_label: sherwood
publication: 'London: Sherwood, Gilbert, and Piper, Paternoster-Row, 1835.'
---
index: 2347
london_publication_cluster_subjective_label: hurst
publication: 'London: Hurst, Chance, and Co., 1830.'
---
index: 2472
london_publication_cluster_subjective_label: bull
publication: 'London: Edward Bull, Holles Street, 1832.'
---
index: 2591
london_publication_cluster_subjective_label: mason
publication: 'London: Sold by J. Mason, 14, City Road, and 66, Paternoster Row, 1833.'
---
index: 2571
london_publication_cluster_subjective_label: colburn
publication: 'London: Richard Bentley, New Burlington Street. (Successor to Henry
  Colburn.), 1833.'
---
index: 2402
london_publication_cluster_subjective_label: kidd
publication: 'London: William Kidd, 6, Old Bond Street, 1831.'
---
index: 2607
london_publication_cluster_subjective_label: effingham-wilson
publication: 'London: Published by Effingham Wilson, 88, Royal Exchange, 1833.'
---
index: 2660
london_publication_cluster_subjective_label: effingham-wilson
publication: 'London: Effingham Wilson, Royal Exchange, 1834.'
---
index: 2407
london_publication_cluster_subjective_label: whittaker
publication: 'Edinburgh: Printed for Robert Cadell, Edinburgh; and Whittaker and Co.,
  London, 1831.'
---
index: 2291
london_publication_cluster_subjective_label: whittaker
publication: 'Edinburgh: Printed for Robert Cadell; and Whittaker, Treacher, and Arnot,
  London, 1830.'
---
index: 2351
london_publication_cluster_subjective_label: nisbet
publication: "London: Published by J. Nisbet, Berner\u2019s-Street, 1830."
---
index: 2404
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1831.'
---
index: 2558
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1833.'
---
index: 2512
london_publication_cluster_subjective_label: whittaker
publication: 'London: Whittaker, Treacher, & Co., Ave -Maria-Lane, 1832.'
---
index: 2525
london_publication_cluster_subjective_label: whittaker
publication: 'Edinburgh: Printed for Robert Cadell; and Whittaker and Co., London,
  1832.'
---
index: 2652
london_publication_cluster_subjective_label: colburn
publication: 'London: Richard Bentley, New Burlington Street. (Successor to Henry
  Colburn.), 1834.'
---
index: 2459
london_publication_cluster_subjective_label: ridgway
publication: 'London: James Ridgway, Piccadilly, 1832.'
---
index: 2625
london_publication_cluster_subjective_label: [suttaby, murray]
publication: "London: Suttaby & Co. Stationers\u2019 Court, Ludgate Street; and J.\
  \ Murray, 3, Coventry Street, Haymarket, 1834."
---
index: 2446
london_publication_cluster_subjective_label: moxon
publication: 'London: Edward Moxon, 64, New Bond Street, 1831.'
---
index: 2342
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co., 1830.'
---
index: 2421
london_publication_cluster_subjective_label: boone
publication: 'London: T. & W. Boone, 29, New Bond Street, 1831.'
---
index: 801
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman and Co.) Leadenhall-Street, 1810'
---
index: 787
london_publication_cluster_subjective_label: tegg
publication: 'London: Published by Thomas Tegg, 111, Cheapside; and Wm. Allason, 31,
  New Bond-Street. Printed by G. Mazard Beech-Street, 1810'
---
index: 905
london_publication_cluster_subjective_label: tegg
publication: 'London: Printed for Thomas Tegg, No. 111, Cheapside, 1811'
---
index: 1134
london_publication_cluster_subjective_label: [constable, longman]
publication: 'Edinburgh: Printed by James Ballantyne and Co. for Archibald Constable
  and Co.; and Longman, Hurst, Rees, Orme, and Brown, London, 1814'
---
index: 920
london_publication_cluster_subjective_label: sherwood
publication: 'London: Sherwood, 1811'
---
index: 943
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, and Co.) Leadenhall-Street, 1811'
---
index: 966
london_publication_cluster_subjective_label: crosby
publication: 'London: Crosby, 1812'
---
index: 894
london_publication_cluster_subjective_label: colburn
publication: 'London: Re-printed for H. Colburn, English and Foreign Public Library,
  Conduit-Street, New Bond-Street, 1811'
---
index: 928
london_publication_cluster_subjective_label: law
publication: 'London: Printed by Law and Gilbert, St. John''s Square, Clerkenwell:
  and sold by Sherwood, Neely, and Jones, 20, Paternoster Row; Hatchard, Piccadilly;
  and Asperne, Cornhill, 1811'
---
index: 978
london_publication_cluster_subjective_label: gale
publication: 'London: Printed by E. Blackader, Took''s Court, Chancery Lane. For Gale,
  Curtis, and Fenner, Paternoster-Row, 1812'
---
index: 1100
london_publication_cluster_subjective_label: johnson
publication: 'London: Printed for J. Johnson and Co. St. Paul''s Church-Yard, 1814'
---
index: 1112
london_publication_cluster_subjective_label: crosby
publication: 'London: Printed for B. and R. Crosby and Co. Stationers'' Court, 1814'
---
index: 911
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. (Successors
  to Lane, Newman, and Co.) Leadenhall Street, 1811'
---
index: 1070
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. Leadenhall-Street,
  1813'
---
index: 864
london_publication_cluster_subjective_label: phillips
publication: 'London: Printed for Richard Phillips, Bridge-Street, Blackfriars, 1810'
---
index: 904
london_publication_cluster_subjective_label: ebers
publication: 'London: Printed for John Ebers, 23, Old Bond-Street, 1811'
---
index: 983
london_publication_cluster_subjective_label: colburn
publication: 'London: Printed for Henry Colburn, English and Foreign Public Library,
  Conduit-Street, Hanover-Square, 1812'
---
index: 1116
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. Leadenhall-Street,
  1814'
---
index: 859
london_publication_cluster_subjective_label: ryan
publication: 'London: Printed by J. Dean, 57, Wardour Street, for R. Ryan, 353, Oxford
  Street, and G. Shade, 26, Princes Street, Cavendish Square. Sold by Sherwood, Neely,
  and Jones, Paternoster-Row, 1810'
---
index: 1028
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva-Press, for A. K. Newman and Co. Leadenhall-Street,
  1813'
---
index: 1733
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1823'
---
index: 1634
london_publication_cluster_subjective_label: longman
publication: 'London: Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row, 1822'
---
index: 1706
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1823'
---
index: 1356
london_publication_cluster_subjective_label: colburn
publication: 'London: Printed for Henry Colburn, Public Library, Conduit Street, Hanover
  Square, 1818'
---
index: 1758
london_publication_cluster_subjective_label: simpkin
publication: 'Edinburgh: John Anderson, jun., 55, North Bridge Street; and Simpkin
  & Marshall, London, 1823'
---
index: 1395
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1819'
---
index: 1760
london_publication_cluster_subjective_label: longman
publication: 'Cardiff: Printed by R. Lloyd, and sold by W. Bird, Bookseller; and by
  Longman, Hurst, Rees, Orme, Brown, and Green, London, 1824'
---
index: 1743
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1823'
---
index: 1226
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1816'
---
index: 1603
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for G. and W. B. Whittaker, Ave-Maria-Lane, 1822'
---
index: 1658
london_publication_cluster_subjective_label: miller
publication: 'London: John Miller, 69, Fleet Street, 1822'
---
index: 1842
london_publication_cluster_subjective_label: constable
publication: 'Edinburgh: Printed for Archibald Constable and Co.; and Hurst, Robinson,
  and Co. London, 1824'
---
index: 1262
london_publication_cluster_subjective_label: richardson
publication: 'London: Printed for John Richardson, Royal Exchange, 1817'
---
index: 1627
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1822'
---
index: 1464
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1820'
---
index: 1837
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, Brown, and Green, Paternoster-Row,
  1824'
---
index: 1308
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1817'
---
index: 1152
london_publication_cluster_subjective_label: martin
publication: 'London: Printed by Whittingham and Rowland, Goswell-Street, for John
  Martin, Holles Street Cavendish Square, 1815'
---
index: 1523
london_publication_cluster_subjective_label:
publication: 'Dublin: Printed for the Author, by A. O''Neil, at the Minerva Printing-Office,
  17, Chancery-Lane, 1821'
---
index: 1448
london_publication_cluster_subjective_label: sherwood
publication: 'London: Printed for Sherwood, Neely, and Jones, Paternoster-Row, 1820'
---
index: 1224
london_publication_cluster_subjective_label: redford
publication: 'London: Printed by A. Redford, London Road, Southwark, n.d. [1816]'
---
index: 1690
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1823'
---
index: 1225
london_publication_cluster_subjective_label: baldwin-cradock
publication: 'London: Printed for Baldwin, Cradock, & Joy, Paternoster-Row; and for
  Doig & Stirling, Edinburgh, 1816'
---
index: 1783
london_publication_cluster_subjective_label: moore
publication: 'London: Printed for R. P. Moore, Store Street, Bedford Square, 1824'
---
index: 1459
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1820'
---
index: 1587
london_publication_cluster_subjective_label: kelly
publication: 'London: Printed for Thomas Kelly, 17 Paternoster-Row, 1821/22'
---
index: 1355
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, and Brown, Paternoster-Row,
  1818'
---
index: 1242
london_publication_cluster_subjective_label: sherwood
publication: 'London: Printed by A. J. Valpy, Tooke''s Court, Chancery-Lane. Sold
  by Sherwood, Neely, and Jones, Paternoster-Row; and all other Booksellers, 1816'
---
index: 1235
london_publication_cluster_subjective_label: colburn
publication: 'London: Printed for Henry Colburn, 1816'
---
index: 1435
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1819'
---
index: 1477
london_publication_cluster_subjective_label: iley
publication: 'London: Printed for Matthew Iley, 1, Somerset-Street, Portman-Square;
  and sold by all Booksellers in Town and Country, 1820'
---
index: 1174
london_publication_cluster_subjective_label: asperne
publication: 'London: Printed for James Asperne, at the Bible, Crown, and Constitution,
  32, Cornhill, 1815'
---
index: 1607
london_publication_cluster_subjective_label: chapple
publication: 'London: Printed for C. Chapple, Royal Subscription Circulating Library,
  Pall-Mall, 1822'
---
index: 1285
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1817'
---
index: 1611
london_publication_cluster_subjective_label: cadell
publication: 'Edinburgh: William Blackwood, and T. Cadell, London, 1822'
---
index: 1723
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1823'
---
index: 1578
london_publication_cluster_subjective_label: longman
publication: 'Edinburgh: Printed for Archibald Constable and Co.; and John Ballantyne;
  and Hurst, Robinson, and Co., London, 1821'
---
index: 1462
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for G. and W. B. Whittaker, Ave-Maria Lane, 1820'
---
index: 1781
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Hurst, Rees, Orme, Brown, and Green, Paternoster-Row,
  1824'
---
index: 1247
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed at the Minerva Press for A. K. Newman and Co. Leadenhall-Street,
  1816'
---
index: 2052
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn, New Burlington Street, 1827'
---
index: 1971
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1826'
---
index: 2017
london_publication_cluster_subjective_label: hunt
publication: 'London: Printed for Hunt and Clarke, Tavistock Street, Covent Garden,
  1826'
---
index: 1946
london_publication_cluster_subjective_label: sherwood
publication: 'London: Published by Sherwood and Co. Paternoster-Row, 1825'
---
index: 2188
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1828'
---
index: 1991
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Rees, Orme, Brown, and Green, Paternoster-Row,
  1826'
---
index: 1982
london_publication_cluster_subjective_label: hurst
publication: 'London: Printed for Hurst, Robinson & Co. 5, Waterloo-Place, Pall-Mall,
  1826'
---
index: 1877
london_publication_cluster_subjective_label: whittaker
publication: 'London: Printed for Geo B. Whittaker, Ave-Maria Lane, 1825'
---
index: 2032
london_publication_cluster_subjective_label: hunt
publication: 'London: Printed for Hunt and Clarke, York Street, Covent Garden, 1827'
---
index: 2067
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1827'
---
index: 2242
london_publication_cluster_subjective_label: colburn
publication: 'London: Henry Colburn and Richard Bentley, New Burlington Street, 1829'
---
index: 2155
london_publication_cluster_subjective_label: simpkin
publication: 'London: Printed for W. Simpkin and R. Marshall, Stationers''-Hall Court,
  1828'
---
index: 2119
london_publication_cluster_subjective_label: robins
publication: 'London: J. Robins and Co. Ivy Lane, Paternoster Row, and Upper Ormond
  Quay, Dublin, 1828'
---
index: 1988
london_publication_cluster_subjective_label: sams
publication: 'London: Printed for W. Sams, Royal Library, 1, St. James''s-Street,
  1826'
---
index: 2196
london_publication_cluster_subjective_label: pesman
publication: 'London: Printed and published by I. Pesman, 63, Cromer Street, Gray''s
  Inn Road, 1829'
---
index: 2065
london_publication_cluster_subjective_label: andrews
publication: 'London: J. Andrews, 167, New Bond Street, 1827'
---
index: 1953
london_publication_cluster_subjective_label: ak-newman
publication: 'London: Printed for A. K. Newman and Co. Leadenhall-Street, 1826'
---
index: 1878
london_publication_cluster_subjective_label: hurst
publication: 'Edinburgh: Printed for Archibald Constable and Co.; and Hurst, Robinson,
  & Co. London, 1825'
---
index: 1959
london_publication_cluster_subjective_label: longman
publication: 'London: Published by Longman, Rees, Orme, Brown, & Green Paternoster
  Row, 1826'
---
index: 2187
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1828'
---
index: 2850
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1836.'
---
index: 2867
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder and Co., Cornhill, Booksellers to Their Majesties,
  1836.'
---
index: 2871
london_publication_cluster_subjective_label: longman
publication: 'London: Printed for Longman, Rees, Orme, Brown, Green, & Longman, Paternoster-Row,
  1836.'
---
index: 2794
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit-Street, 1835.'
---
index: 2716
london_publication_cluster_subjective_label: baily
publication: 'London: A. H. Baily and Co., Cornhill, 1835.'
---
index: 2809
london_publication_cluster_subjective_label: smith-elder
publication: 'London: Smith, Elder and Co. Cornhill, Booksellers to their Majesties,
  1836.'
---
index: 2763
london_publication_cluster_subjective_label: bentley
publication: 'London: Richard Bentley, New Burlington Street. (Successor to Henry
  Colburn.), 1835.'
---
index: 2712
london_publication_cluster_subjective_label:
publication: "Dublin: Printed for M. Archdeacon, by J. Taaffe, 17, Fownes\u2019s-Street,\
  \ and sold by all the Booksellers, 1835."
---
index: 2882
london_publication_cluster_subjective_label: saunders
publication: 'London: Saunders and Otley, Conduit Street, 1836.'
---
index: 2858
london_publication_cluster_subjective_label: edwards
publication: 'London: William Edwards, Successor to Scatcherd and Letterman, 12 Ave
  Maria Lane, 1836.'
---
index: 2724
london_publication_cluster_subjective_label: bentley
publication: 'London: Richard Bentley, New Burlington Street, 1835.'
---
index: 2773
london_publication_cluster_subjective_label: marsh
publication: 'London: William Marsh, Oxford Street, 1835.'
---
index: 2757
london_publication_cluster_subjective_label: emans
publication: 'London: Published by W. Emans 31 Cloth Fair, 1835.'
---
index: 2816
london_publication_cluster_subjective_label: bentley
publication: 'London: Richard Bentley, New Burlington Street, 1836.'
---
index: 2802
london_publication_cluster_subjective_label: bentley
publication: 'London: Richard Bentley, New Burlington Street, 1835.'
---
index: 2731
london_publication_cluster_subjective_label: clements
publication: 'London: Published by J. Clements, Little Pulteney Street, n.d. [c. 1835].'
---
index: 2778
london_publication_cluster_subjective_label: churton
publication: 'London: Edward Churton, Library, 26, Holles Street, 1835.'
---
index: 2864
london_publication_cluster_subjective_label: macrone
publication: "London: John Macrone St. James\u2019s Square, 1836."
---
index: 2699
london_publication_cluster_subjective_label: hookham
publication: 'London: Thomas Hookham, Old Bond Street, 1835.'
---
index: 2721
london_publication_cluster_subjective_label: cochrane
publication: 'London: James Cochrane and Co., 11, Waterloo Place, 1835.'


==> anc/misc/bassett-notes.md <==

Notes about Bassett ATCL Elicitation
====================================
Conversation took place on 9 Nov 2015

The questions I posed to Troy Bassett included the following:

For $y \in \{1894, 1891, 1886\} X, Y, Z\}$,

0. In the year $y$ *At the Circulating Library* shows that at least $n_y$
novels were published in that year. Consider for the moment, how many *more*
novels published in this year you think might be found given a great deal of
time and resources. There may be a great deal of uncertainty about this number
-- for example, you might feel that it's possible that the number of novels
which would eventually be added likely lies between 0 and 500.

1. Could you settle on a value such that you feel that it is equally likely
that the number of additional novels found in $y$ is equally likely to be
greater as to be less than this value. [Call the answer, the median estimate, $M$].

2. Suppose you were told that the number of additional novels ($n_y$) found in
$y$ is greater than $M$; can you now determine a new value such that you feel
it is equally likely that the number of additional novels found is equally
likely to be greater or less than this value?

3. Suppose you were told that the number of additional novels ($n_y$) found in
$y$ is less than $M$; can you now determine a new value such that you feel
it is equally likely that the number of additional novels found is equally
likely to be greater or less than this value?

Answers:

1886 -- currently 305, median is 550, 700 is 75%, 450 is 25% (bassett estimates 10% exclusion)
1891 -- currently 337, 600 is total median, 700 is 75%, 500 is 25% (bassett estimates 10-15% of his novels would be excluded by GRS)
1894 -- currently 385, 900 median, 1100 is 75%, 750 is 25% (bassett estimates 10% exclusion)


==> anc/src/datasets.py <==
"""Load datasets used by figures and models."""

import hashlib
import os
import random

import pandas as pd

DATA_PATH = os.path.join(os.path.dirname(__file__), '..', 'data')
ECONOMY_DATA_PATH = os.path.join(DATA_PATH, 'economy')
NOVELS_DATA_PATH = os.path.join(DATA_PATH, 'novels')
MORETTI_TITLES_FILENAME = os.path.join(NOVELS_DATA_PATH, 'TITLES_1600-1850_moretti.xls')
NOVELS_PROJECT_FILENAME = os.path.join(NOVELS_DATA_PATH, 'novels-project-works.json')
NOVELS_PROJECT_FILENAME_SHA256 = '48671e8ec3bae84071415ec6b29dddf64af86dc12f8aaab3da29b1660ca62053'
ELIOT_FILENAME = os.path.join(NOVELS_DATA_PATH, 'eliot-1997-nstc-publishers-circular-v1.csv')
ELIOT_FILENAME_SHA256 = '3d177ef33f2430e98c9a3d5cca7efdce3f50d5d889241154835f2649f33a8ecc'
NSTC_FILENAME = os.path.join(NOVELS_DATA_PATH, 'nstc-1801-1870-loced-eliot-1997.csv')
CASEY_FILENAME = os.path.join(NOVELS_DATA_PATH, 'casey-1996-athenaeum-novels.csv')
BASSETT_AT_THE_CIRCULATING_LIBRARY_PRIORS_FILENAME = os.path.join(NOVELS_DATA_PATH,
                                                                  'bassett-atcl-riddell-elicited-prior.csv')
ANDREW_BLOCK_FILENAME = os.path.join(NOVELS_DATA_PATH, 'andrew-block', 'andrew-block-grep-1815-1850.csv')
LITERACY_FILENAME = os.path.join(ECONOMY_DATA_PATH, 'average-literacy-england-clark-figure7.csv')
POPULATION_FILENAME = os.path.join(ECONOMY_DATA_PATH, 'population-by-country.csv')
MADDISON_FILENAME = os.path.join(ECONOMY_DATA_PATH, 'vertical-file_02-2010.xls')
ALLEN_FILENAME = os.path.join(ECONOMY_DATA_PATH, 'historical_real_wage_allen_fig1.csv')


def _historical_real_wages():
    """Historical Real Wages from Allen (2009).

    Data crudely extracted from Figure 1 in Allen (2009).

    """
    return pd.read_csv(ALLEN_FILENAME, index_col=0)


def _literacy_rates():
    """Literacy Rates from Clark (2005).

    NOTE: these literacy rates are crudely extracted from Clark's Figure 7.

    Clark, Gregory. “The Condition of the Working Class in England, 1209–2004.”
    Journal of Political Economy 113, no. 6 (December 1, 2005): 1307–40.
    doi:10.1086/498123.

    """
    literacy = pd.read_csv(LITERACY_FILENAME, index_col=0)
    literacy.columns = ['men_england', 'women_england']
    return literacy


def _population_british_isles():
    """Population of UK plus Ireland from Maddison, 1820-1919.

    Note: More data like this is available from the Clio-Infra project.

    """
    maddison = pd.read_excel(MADDISON_FILENAME, sheetname='Population', skiprows=2, index_col=0)
    maddison = maddison.loc[1820:1919, ['UK', 'Ireland ']]  # note space in Ireland column name
    maddison.index = maddison.index.astype(int)
    maddison.index.name = 'year'
    assert maddison.notnull().all().all()
    maddison = 1000 * maddison
    british_isles = maddison.sum(axis=1)
    british_isles.name = 'british_isles_population'
    return british_isles


def _moretti_title_counts():
    """Counts from Moretti's Style, Inc. dataset.

    This is the original dataset used for Franco Moretti's "Style, Inc.
    Reflections on Seven Thousand Titles (British Novels, 1740 –1850)".

    NOTE: DO NOT USE THIS DATASET!!! IT CONTAINS COUNTS FROM A
    MIXTURE OF SOURCES. THESE SOURCES USE RADICALLY DIFFERENT DEFINITIONS OF
    THE NOVEL.

    Data on titles published before 1770 are not used. The remaining data are
    from the following three sources:

    - 1770–1829: Peter Garside et al., The English Novel, 1770 –1829: A
      Bibliographical Survey of Prose Fiction Published in the British Isles, 2
      vols. (Oxford, 2000)

    - 1830–36: “The British Novel 1830–36: A Bibliographical Survey of Fiction
      Published in the British Isles,” ed. Garside et al.,
      www.cardiff.ac.uk/encap/journals/corvey/1830s/index.html

    - 1837–50: Andrew Block, The English Novel, 1740 –1850: A Catalogue
      Including Prose Romances, Short Stories, and Translations of Foreign
      Fiction, 2d ed. (London, 1961)

    Block uses a far more inclusive definition of the novel than the other
    sources.  Moretti notes this: "The chart stops in 1836 because it seems
    very likely that Andrew Block’s bibliography significantly overstates the
    number of novels published after that date." (p. 140)

    Returns:

        pandas.Series: Number of titles published by year.
    """
    moretti_titles = pd.read_excel(MORETTI_TITLES_FILENAME, 0)[['Year']].groupby('Year').size()
    moretti_titles.index.name = 'year'
    moretti_titles.columns = ['moretti_titles_count']
    return moretti_titles.sort_index().loc[1770:]


def garside_schöwerling():
    """Load and return the Garside and Schöwerling dataset."""
    # check sha256 to verify we are dealing with the right file
    with open(NOVELS_PROJECT_FILENAME, 'rb') as f:
        sha256 = hashlib.sha256(f.read()).hexdigest()
        assert sha256 == NOVELS_PROJECT_FILENAME_SHA256, (sha256, NOVELS_PROJECT_FILENAME_SHA256)

    # load data, restrict to years for which the data is exhaustive
    df = pd.read_json(NOVELS_PROJECT_FILENAME, orient='index')
    df.index = df.index.values.astype(int)
    df = df[(df['year'] >= 1800) & (df['year'] <= 1836)]

    # manually add gender annotation (from British Fiction database) for these authors in updates
    df.loc[2899, 'gender'] = 'Male'
    df.loc[2900, 'gender'] = 'Female'
    df.loc[2901, 'gender'] = 'Unknown'
    df.loc[2902, 'gender'] = 'Unknown'

    # fix publication/publisher swap
    df.loc[2899, 'publication'] = df.loc[2899, 'publisher']
    df.loc[2900, 'publication'] = df.loc[2900, 'publisher']
    df.loc[2901, 'publication'] = df.loc[2901, 'publisher']
    df.loc[2902, 'publication'] = df.loc[2902, 'publisher']

    # copy 'publisher' to 'publication' whenever it is missing
    df.loc[df['publication'].isnull(), 'publication'] = df.loc[df['publication'].isnull(), 'publisher']

    # sanity checks
    assert df['publication'].notnull().all()
    return df


def garside_schöwerling_title_counts():
    """Counts of new titles published from the Garside and Schöwerling bibliography.

    These counts were retrieved from the British Fiction online database and
    differ slightly from the counts Moretti has. The difference is less than 1%.

    Returns:

        pandas.Series: Number of titles published by year.
    """
    df = garside_schöwerling()
    # Limit to 1800-1836 inclusive
    counts = df.groupby('year').size().sort_index().loc[1800:1836]
    # Double check against Moretti's counts
    # Moretti's counts differ from my records. The difference is small.
    moretti_1800_1836 = _moretti_title_counts().loc[1800:1836]
    assert (counts - moretti_1800_1836).sum() < 20
    assert (counts - moretti_1800_1836).sum() / counts.sum() < 0.01
    assert (counts - moretti_1800_1836).abs().sum() < 30
    counts.name = 'novels'
    return counts


def garside_schöwerling_title_counts_by_gender():
    """Counts of new titles published from the Garside and Schöwerling bibliography.

    These counts were retrieved from the British Fiction online database and
    differ slightly from the counts Moretti has. The difference is less than 1%.

    Author gender is only recorded for titles published between 1800 and 1829 (inclusive).

    Returns:

        pandas.Series: Number of titles published by year.
    """
    df = garside_schöwerling()
    # Limit to 1800-1829 inclusive
    counts = df.groupby(('year', 'gender')).size().sort_index().loc[1800:1829].unstack()
    assert counts.shape[0] == 30
    counts.columns = [f'novels_{gender.lower()}' for gender in counts.columns]
    return counts


def publishers_circular():
    """Counts from Publishers' Circular.

    These counts are from Eliot (1994) and are discussed in Weedon (2003), p. 45-47.

    Weedon notes that "The Publishers' Circular's methods of data collection
    were being established during 1840-1842 and therefore the figures for these
    years are tentative."

    Given this only the years 1843-1919 are used.

    Returns:

        pandas.Series: Number of Publishers' Circular editions
    """
    # check sha256 to verify we are dealing with the right file
    with open(ELIOT_FILENAME, 'rb') as f:
        sha256 = hashlib.sha256(f.read()).hexdigest()
        assert sha256 == ELIOT_FILENAME_SHA256, (sha256, ELIOT_FILENAME_SHA256)
    eliot = pd.read_csv(ELIOT_FILENAME, index_col=0).sort_index()
    pc = eliot.loc[1843:, 'publishers_circular_editions'].sort_index()
    assert pc.notnull().all(), pc.loc[pc.isnull()]
    assert pc.index.max() == 1919
    assert pc.index.min() == 1843
    assert pc.index.is_unique
    assert len(pc) == 1919 - 1843 + 1
    return pc.astype(int)


def nineteenth_century_short_title_catalogue_loced():
    """Counts from Nineteenth Century Short Title Catalogue (NSTC)

    Only titles with an imprint location of London, Oxford, Cambridge,
    Edinburgh, or Dublin are counted.

    These counts are from Eliot (1997) and are discussed in Weedon (2003), p.  45-47.
    Covers 1801-1870 inclusive.

    Returns:

        pandas.Series: NSTC counts from Eliot (1997)

    """
    column_name = 'nstc_imprint_location_london_oxford_cambridge_edinburgh_dublin'
    nstc = pd.read_csv(NSTC_FILENAME, index_col=0).sort_index()[column_name]
    assert nstc.notnull().all(), nstc.loc[nstc.isnull()]
    return nstc


def raven_forster_1789_1799():
    """Counts of new titles published from the Raven and Forster bibliography.

    Returns:

        pandas.Series: Number of titles published by year.

    """
    # Entered by hand. These appear in Table 8 in Raven and Forster.
    years = range(1789, 1799 + 1)
    counts = (71, 74, 74, 58, 45, 56, 50, 91, 79, 75, 99)
    return pd.Series(data=counts, name='novels', index=years)


def raven_forster_1789_1799_random_sample_indices(size=10):
    """Random sample 10 titles from each year in Raven and Forster.

    The author gender of these titles will be manually coded.

    Returns:

        dict: Keys are years, values are draws.

    """
    series = raven_forster_1789_1799()
    random.seed(1)
    num_draws = 10
    draws = {}
    for year, count in series.items():
        draws[year] = tuple(sorted(random.randrange(count) + 1 for _ in range(num_draws)))
    return draws


def raven_forster_1789_1799_random_sample_by_gender():
    """Random sample 10 titles from each year in Raven and Forster.

    The author gender of these titles has been manually coded.

    Returns:

        pandas.DataFrame: Keys are years, values are draws.

    """
    years = range(1789, 1799 + 1)
    data = {
        'novels_men':  (1, 1, 3, 4, 3, 5, 5, 4, 0, 2, 2),
        'novels_women': (5, 4, 3, 6, 5, 3, 5, 5, 6, 7, 8),
        'novels_unknown': (4, 5, 4, 0, 2, 2, 0, 1, 4, 1, 0),
    }
    assert all(len(vals) == 11 for vals in data.values())
    df = pd.DataFrame(data, index=years)
    assert (df.sum(axis=1) == 10).all()
    return df


def andrew_block():
    """Counts of titles included in Andrew Block's bibliography.

    NOTE: DO NOT USE THIS DATA! Andrew Block includes many titles in his
    bibliography which are not novels by any prevailing definition!

    The method for extracting title counts is crude. Title "counts" for a given
    year are simply the number of OCR'd text lines which contain the year.

    Returns:
        Series: title counts for Block 1815-1850
    """
    andrew_block = pd.read_csv(ANDREW_BLOCK_FILENAME, index_col=0)['andrew_block_counts'].sort_index()
    assert len(andrew_block) == (1850 - 1815 + 1)
    assert andrew_block.index.is_unique
    return andrew_block


def andrew_block_discount():
    """Estimate of the degree to which Block overestimates true number of new titles.

    Based on a very small sample of the 108 titles in Block which have a
    publication year of 1836. 77 of these titles are also in Garside and
    Schöwerling (GS). 31 titles (mostly juvenile fiction and religious texts)
    are present in Block but not present in GS. There are 78 titles in GS with
    a publication date of 1836, implying that Block likely failed to mention
    only one (or mentioned it but gave an incorrect publication year).

    Since GS is the reference, a very rough estimate of Block's relationship
    to GS is that Block is inflated by 108/78, approximately 38%. So to recover
    the GS rate from Block one would multiply Block by 78 / 108

    """
    return 78 / 108


def casey_athenaeum_novels():
    """Counts of novels reviewed in the *Athenaeum*.

    Source: Casey (1996). "Edging Women out?: Reviews of Women Novelists in the
    "Athenaeum," 1860-1900"

    Returns:
        pandas.Series: Counts of novels reviewed

    """
    casey = pd.read_csv(CASEY_FILENAME, index_col=0)
    casey = casey.rename(columns={'total_novels_reviewed': 'athenaeum_novels_reviewed'})
    return casey['athenaeum_novels_reviewed']


def casey_athenaeum_novels_by_gender():
    """Counts of novels reviewed in the *Athenaeum* by gender.

    Source: Casey (1996). "Edging Women out?: Reviews of Women Novelists in the
    "Athenaeum," 1860-1900"

    Returns:
        pandas.DataFrame: Counts of novels reviewed by gender.

    """
    df = pd.read_csv(CASEY_FILENAME, index_col=0)
    df['unknown_authors'] = df['total_novels_reviewed'] - df['male_authors_floor'] - df['female_authors_floor']
    df = df.rename(columns={
        'total_novels_reviewed': 'athenaeum_novels_reviewed',
        'male_authors_floor': 'athenaeum_novels_reviewed_men',
        'female_authors_floor': 'athenaeum_novels_reviewed_women',
        'unknown_authors': 'athenaeum_novels_reviewed_unknown_gender',
    })
    return df


def bassett_at_the_circulating_library_priors_discounted():
    """Return Bassett's estimate of Garside, Raven, and Schöwerling's relative undercounting rate.

    Bassett reports that his definition of a novel includes 10% more novels
    than Garside, Raven, and Schöwerling's definition.

    """
    return bassett_at_the_circulating_library_priors() * (1 - 0.125)


def bassett_at_the_circulating_library_priors():
    """Bassett elicited priors for novels published in 1886, 1891, and 1894.

    NOTE: These are Bassett's priors for the total number of novels which will
    eventually be listed on *At the Circulating Library*. Bassett uses a similar
    but distinct definition of "novel" as Garside and Schöwerling. Bassett estimates
    that the definition of "novel" used by Garside and Schöwerling would exclude 10% of
    the novels in *At the Circulating Library*.

    See the function `bassett_at_the_circulating_library_discounted`.

    Returns:
        pandas.DataFrame: lower bound, 25-percentile, median, 75-percentile for each year.

    """
    df = pd.read_csv(BASSETT_AT_THE_CIRCULATING_LIBRARY_PRIORS_FILENAME, index_col=0)
    columns_old = ['25_percentile', '50_percentile', '75_percentile']
    columns_new = ['bassett_25_percentile', 'bassett_50_percentile', 'bassett_75_percentile']
    df = df.rename(columns=dict(zip(columns_old, columns_new)))
    return df


if __name__ == '__main__':
    print('running superficial checks')
    assert _moretti_title_counts() is not None
    assert garside_schöwerling() is not None
    assert garside_schöwerling_title_counts() is not None
    assert publishers_circular() is not None
    assert nineteenth_century_short_title_catalogue_loced() is not None
    assert raven_forster_1770_1799() is not None
    assert andrew_block() is not None
    assert andrew_block_discount() is not None
    assert casey_athenaeum_novels() is not None
    assert bassett_at_the_circulating_library_priors_discounted() is not None
    assert bassett_at_the_circulating_library_priors() is not None
    print('done running superficial checks')


==> anc/src/datasets_gender_genre.py <==
"""Load datasets used by gender and genre section figures and models."""

import hashlib
import os
import random

from sklearn import feature_extraction
from sklearn import feature_selection
import pandas as pd


DATA_PATH = os.path.join(os.path.dirname(__file__), '..', 'data')
NOVELS_DATA_PATH = os.path.join(DATA_PATH, 'novels')
NOVELS_PROJECT_FILENAME = os.path.join(NOVELS_DATA_PATH, 'novels-project-works.json')


def novels():
    """Load bibliographic records from RFGS."""

    ######################################################################
    # load data, restrict to years of interest
    ######################################################################
    df = pd.read_json(NOVELS_PROJECT_FILENAME, orient='index')
    df.index = df.index.values.astype(int)
    df = df[(df['year'] >= 1800) & (df['year'] < 1830)]

    # manually add visible gender for these authors in updates
    df.loc[2899, 'gender'] = 'Male'
    df.loc[2900, 'gender'] = 'Female'
    df.loc[2901, 'gender'] = 'Unknown'
    df.loc[2902, 'gender'] = 'Unknown'

    # fix publication/publisher swap
    df.loc[2899, 'publication'] = df.loc[2899, 'publisher']
    df.loc[2900, 'publication'] = df.loc[2900, 'publisher']
    df.loc[2901, 'publication'] = df.loc[2901, 'publisher']
    df.loc[2902, 'publication'] = df.loc[2902, 'publisher']

    # sanity checks
    assert df['gender'].notnull().all()
    assert len(df['gender'].unique()) == 3
    assert df['publication'].notnull().all()

    # in cases where author is missing, use translator
    df.loc[df['author'].isnull(), 'author'] = df.loc[df['author'].isnull(), 'translator']
    assert df['author'].notnull().all()
    return df.sort_index()


def dataset():
    """Minimally processed data.

    Returns a triple: DataFrame with metadata, document-term matrix, and a tuple
    of vocabulary elements.

    """
    df = novels()[['year', 'gender', 'title']]

    # NOTES:
    # - sklearn, by default, ignores single-letter words
    # - note the value associated with min_df
    # - sklearn, by default, lowercases words
    # - stemming does not help significantly
    vec_unigrams = feature_extraction.text.CountVectorizer(
        input='content',
        strip_accents='unicode',
        min_df=1,  # min_df=1 appropriate when using fasttext vectors
    )
    dtm = vec_unigrams.fit_transform(df['title'].values).toarray()
    # min_df=2 is applied in analysis step, need not be applied here
    return df, dtm, tuple(vec_unigrams.get_feature_names())


if __name__ == '__main__':
    print('running superficial checks')
    df, dtm, vocab = dataset()
    assert df is not None
    assert dtm is not None
    assert vocab is not None
    labels = (df['gender'] == 'Male').astype(int)
    chi2, pval = feature_selection.chi2(dtm, labels)
    assert chi2 is not None
    assert pval is not None
    print('done running superficial checks')


==> anc/src/inference.py <==
"""Sample from posterior distribution."""
import numpy as np
import pandas as pd
import scipy.special

import datasets
import models
import pystan_cache

ITER = 20_000
SEED = 5
THIN = 4
logit, inv_logit = scipy.special.logit, scipy.special.expit


def posterior_raven_forster_1789_1799(seed=SEED):
    np.random.seed(seed)
    # Dirichlet Multinomial model using informative prior
    # n0 pseudo observations using known proportions from 1800
    # get proportions from 1800
    garside_schöwerling_1800 = datasets.garside_schöwerling_title_counts_by_gender().loc[1800]
    prior_proportions = garside_schöwerling_1800[['novels_unknown', 'novels_male', 'novels_female']].values
    prior_proportions = prior_proportions / prior_proportions.sum()
    n0 = 8  # prior
    alpha0 = n0 * prior_proportions  # prior dirichlet parameters

    num_draws = 4 * (ITER // 2) // THIN  # 4 chains, warmup
    assert num_draws == 10_000, num_draws

    # create a dictionary which mimics what fit.extract() returns.
    # we have 11 years (1789-1899) so the shape will be (num_draws, 11)
    y_unknown_sim, y_men_sim, y_women_sim = np.zeros((num_draws, 11)), np.zeros((num_draws, 11)), np.zeros((num_draws, 11))  # noqa
    for i, (year, row) in enumerate(datasets.raven_forster_1789_1799_random_sample_by_gender().iterrows()):
        alpha_post = row[['novels_unknown', 'novels_men', 'novels_women']].values + alpha0
        year_total = int(datasets.raven_forster_1789_1799().loc[year])
        unknown, men, women = np.hsplit(np.array([
            np.random.multinomial(year_total, np.random.dirichlet(alpha_post)) for _ in range(num_draws)]), 3)
        np.testing.assert_array_equal((unknown + men + women).ravel(), year_total)  # this passes
        y_unknown_sim[:, i] += unknown.ravel()
        y_men_sim[:, i] += men.ravel()
        y_women_sim[:, i] += women.ravel()
        np.testing.assert_array_equal(y_unknown_sim[:, i], unknown.ravel())
    y_sim = y_unknown_sim + y_men_sim + y_women_sim  # this is just the totals (known) repeated
    np.testing.assert_array_equal(y_sim.std(axis=0), 0)
    return {
        'y_sim': y_sim,
        'y_unknown_sim': y_unknown_sim,
        'y_men_sim': y_men_sim,
        'y_women_sim': y_women_sim,
    }


def sampling(iter=ITER, thin=THIN, seed=SEED):
    """Sample from posterior distribution."""
    np.random.seed(seed)
    novels_1800_1836 = datasets.garside_schöwerling_title_counts().loc[1800:]
    novels_1800_1829_by_gender = datasets.garside_schöwerling_title_counts_by_gender()
    publishers_circular = datasets.publishers_circular()
    nstc = datasets.nineteenth_century_short_title_catalogue_loced()
    casey = datasets.casey_athenaeum_novels_by_gender()
    assert len(novels_1800_1836) == 37
    # all data is made immutable, so we can hash it and cache results
    data = dict(
        y=tuple(novels_1800_1836.tolist()),
        y_unknown=tuple(novels_1800_1829_by_gender['novels_unknown'].tolist()),
        y_men=tuple(novels_1800_1829_by_gender['novels_male'].tolist()),
        y_women=tuple(novels_1800_1829_by_gender['novels_female'].tolist()),
        pc=tuple(publishers_circular.tolist()),
        casey_unknown=tuple((casey['athenaeum_novels_reviewed'] - casey['athenaeum_novels_reviewed_men'] - casey['athenaeum_novels_reviewed_women']).tolist()),  # noqa
        casey_men=tuple(casey['athenaeum_novels_reviewed_men'].tolist()),
        casey_women=tuple(casey['athenaeum_novels_reviewed_women'].tolist()),
        nstc=tuple(nstc.tolist()),
        year=tuple(range(1, 120 + 1)),
    )

    fit_extract = pystan_cache.sampling(models.make_model(), data, iter=iter, thin=thin, seed=seed)

    # NOTE: This is a HACK to get the fit.extract() dictionary to include
    # samples from the desired Negative Binomial distribution. Generating
    # samples in the `generated quantities {}` block hits overflow errors.
    num_draws = ITER // 2 // THIN * 4  # 4 chains
    mu = np.exp(fit_extract['lambda'])
    phi = np.ones((num_draws, 120)) / fit_extract['phi_y_inv'][:, np.newaxis]
    fit_extract['y_sim'] = models.neg_binomial_2_rng(mu, phi)

    assert fit_extract['lambda'].shape == fit_extract['log_odds_unknown_gender'].shape
    mu_unknown = np.exp(fit_extract['lambda']) * inv_logit(fit_extract['log_odds_unknown_gender'])
    fit_extract['y_unknown_sim'] = models.neg_binomial_2_rng(mu_unknown, phi)

    mu_men = np.exp(fit_extract['lambda']) * inv_logit(fit_extract['log_odds_men_of_known_gender']) * (1 - inv_logit(fit_extract['log_odds_unknown_gender']))
    fit_extract['y_men_sim'] = models.neg_binomial_2_rng(mu_men, phi)

    mu_women = np.exp(fit_extract['lambda']) * (1 - inv_logit(fit_extract['log_odds_men_of_known_gender'])) * (1 - inv_logit(fit_extract['log_odds_unknown_gender']))
    fit_extract['y_women_sim'] = models.neg_binomial_2_rng(mu_women, phi)

    return fit_extract


if __name__ == '__main__':
    print('quick test that things are working:')
    fit_extract = sampling(iter=2, thin=1, seed=1)
    print(fit_extract.keys())


==> anc/src/make_figure_gender_genre_accuracy.py <==
"""Make figure showing association between gender and genre."""
import argparse
import os

import matplotlib.pyplot as plt
import matplotlib.style
import numpy as np
import pandas as pd
import tqdm
from sklearn import feature_extraction, feature_selection, linear_model, model_selection

import datasets_gender_genre

parser = argparse.ArgumentParser()
parser.add_argument("output_filename", help="Output path for figure.")


# use seaborn style globally
matplotlib.style.use("seaborn-deep")


def leave_one_out_logistic_loss(X, y, index):
    """Calculate leave-one-out logistic loss for observation at `index`.

    Return the log probability for the positive case.

    """
    X, y = np.asarray(X), np.asarray(y)
    clf = linear_model.LogisticRegression(C=1, fit_intercept=True, random_state=1)
    clf.fit(np.delete(X, index, axis=0), np.delete(y, index))
    return -1 * clf.predict_log_proba(X[index].reshape(1, -1))[0, y[index]]


def make_plot(output_filename):
    df, dtm, vocab = datasets_gender_genre.dataset()
    # exclude Unknown
    unknown_mask = df["gender"] == "Unknown"
    df, dtm = df.loc[~unknown_mask], dtm[~unknown_mask]
    vocab = np.array(vocab)

    # exclude any words which do not occur at least 2 times in new dtm
    below_min_df_mask = (dtm > 0).sum(axis=0) < 2
    dtm, vocab = dtm[:, ~below_min_df_mask], vocab[~below_min_df_mask]

    y = (df["gender"] == "Male").astype(int)
    chi2, pval = feature_selection.chi2(dtm, y)
    assert not np.isnan(chi2).any()
    # remove words which directly signal gender
    print("vocab size before pruning:", len(vocab))
    vocab_remove_ix = chi2 > 7
    print("vocab words removed", vocab[vocab_remove_ix])
    dtm, vocab = dtm[:, ~vocab_remove_ix], vocab[~vocab_remove_ix]
    print("vocab size after pruning:", len(vocab))

    # Important notes:
    # - decade dummies do not help much
    # - forcing back adventures, freebooter, and naval does not help that much
    #   with: X_decades = pd.get_dummies(pd.cut(df['year'], range(1800, 1830 + 1, 10), right=False))
    # - tfidf does not help
    # - fasttext does not help

    X = dtm

    # cross-validation accuracy
    clf = linear_model.LogisticRegression(fit_intercept=True)
    num_folds = 10
    scores = model_selection.cross_val_score(clf, X, y, cv=num_folds)
    print("null model accuracy:", (1 - y.mean()))
    print("scores:", scores)
    print(
        f"cross-validation accuracy ({num_folds} folds): %0.2f (+/- %0.2f) (2sd)"
        % (scores.mean(), scores.std() * 2)
    )

    # code used to identify key examples
    # clf = linear_model.LogisticRegression(fit_intercept=True)
    # clf.fit(X, y)
    # top_coefs_ix = clf.coef_.ravel().argsort()[::-1][:70]
    # for ix in top_coefs_ix:
    #     print(f'word: {vocab[ix]}, coef: {clf.coef_.ravel()[ix]}')

    loo_year_records = []
    for index in tqdm.tqdm(range(len(X))):
        logistic_loss = leave_one_out_logistic_loss(X, y, index)
        loo_year_records.append(
            {
                "gender": df.iloc[index]["gender"],
                "year": df.iloc[index]["year"],
                "logistic_loss": logistic_loss,
            }
        )
    plot_df = pd.DataFrame.from_records(loo_year_records)
    plot_df["correct"] = (plot_df["logistic_loss"] < -1 * np.log(0.5)).astype(int)
    assert plot_df["correct"].mean() > 0.5
    plot_df.to_csv("/tmp/plot.csv")
    # half-decade periods, smooths over year-to-year variation
    plot_df["period"] = pd.cut(plot_df["year"], range(1800, 1830 + 1, 5), right=False)
    plot_df["period"] = plot_df["period"].apply(
        lambda interval: f"{interval.left}-{interval.right - 1}"
    )
    plot_df["man_author"] = plot_df["gender"] == "Male"

    # pandas .plot method does not work very well
    fig, ax = plt.subplots()
    accuracy = plot_df.groupby("period")["correct"].mean()
    print('Accuracy:\n', accuracy)
    plt.plot(np.arange(len(accuracy.index)), accuracy.values)
    plt.ylim((0, 1.0))
    plt.xticks(np.arange(len(accuracy.index)), accuracy.index)
    plt.ylabel("Accuracy")
    # title added to caption
    # plt.title("Association Between Author Gender and Novel Title Words")
    plt.tight_layout()
    plt.savefig(output_filename)
    print(f"saved plot to `{output_filename}`")


if __name__ == "__main__":
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_gender_genre_sensitivity.py <==
"""Make figure showing association between gender and genre."""
import argparse
import os

import matplotlib.pyplot as plt
import matplotlib.style
import numpy as np
import pandas as pd
import tqdm
from sklearn import feature_extraction, feature_selection, linear_model, model_selection

import datasets_gender_genre

parser = argparse.ArgumentParser()
parser.add_argument("output_filename", help="Output path for figure.")


# use seaborn style globally
matplotlib.style.use("seaborn-deep")


def leave_one_out_logistic_loss(X, y, index):
    """Calculate leave-one-out logistic loss for observation at `index`.

    Return the log probability for the positive case.

    """
    X, y = np.asarray(X), np.asarray(y)
    clf = linear_model.LogisticRegression(C=1, fit_intercept=True, random_state=1)
    clf.fit(np.delete(X, index, axis=0), np.delete(y, index))
    return -1 * clf.predict_log_proba(X[index].reshape(1, -1))[0, y[index]]


def make_plot(output_filename):
    df, dtm, vocab = datasets_gender_genre.dataset()
    # exclude Unknown
    unknown_mask = df["gender"] == "Unknown"
    df, dtm = df.loc[~unknown_mask], dtm[~unknown_mask]
    vocab = np.array(vocab)

    # exclude any words which do not occur at least 2 times in new dtm
    below_min_df_mask = (dtm > 0).sum(axis=0) < 2
    dtm, vocab = dtm[:, ~below_min_df_mask], vocab[~below_min_df_mask]

    y = (df["gender"] == "Male").astype(int)
    chi2, pval = feature_selection.chi2(dtm, y)
    assert not np.isnan(chi2).any()
    # remove words which directly signal gender
    print("vocab size before pruning:", len(vocab))
    vocab_remove_ix = chi2 > 7
    print("vocab words removed", vocab[vocab_remove_ix])
    dtm, vocab = dtm[:, ~vocab_remove_ix], vocab[~vocab_remove_ix]
    print("vocab size after pruning:", len(vocab))

    # Important notes:
    # - decade dummies do not help much
    # - forcing back adventures, freebooter, and naval does not help that much
    #   with: X_decades = pd.get_dummies(pd.cut(df['year'], range(1800, 1830 + 1, 10), right=False))
    # - tfidf does not help
    # - fasttext does not help

    X = dtm

    # cross-validation accuracy
    clf = linear_model.LogisticRegression(fit_intercept=True)
    num_folds = 10
    scores = model_selection.cross_val_score(clf, X, y, cv=num_folds)
    print("null model accuracy:", (1 - y.mean()))
    print("scores:", scores)
    print(
        f"cross-validation accuracy ({num_folds} folds): %0.2f (+/- %0.2f) (2sd)"
        % (scores.mean(), scores.std() * 2)
    )

    loo_year_records = []
    for index in tqdm.tqdm(range(len(X))):
        logistic_loss = leave_one_out_logistic_loss(X, y, index)
        loo_year_records.append(
            {
                "gender": df.iloc[index]["gender"],
                "year": df.iloc[index]["year"],
                "logistic_loss": logistic_loss,
            }
        )
    plot_df = pd.DataFrame.from_records(loo_year_records)
    plot_df["correct"] = (plot_df["logistic_loss"] < -1 * np.log(0.5)).astype(int)
    assert plot_df["correct"].mean() > 0.5
    plot_df.to_csv("/tmp/plot.csv")
    # half-decade periods, smooths over year-to-year variation
    plot_df["period"] = pd.cut(plot_df["year"], range(1800, 1830 + 1, 5), right=False)
    plot_df["period"] = plot_df["period"].apply(
        lambda interval: f"{interval.left}-{interval.right - 1}"
    )
    plot_df["man_author"] = plot_df["gender"] == "Male"

    # for sensitivity, only consider man_author
    plot_df = plot_df.loc[plot_df["man_author"]]

    # pandas .plot method does not work very well
    fig, ax = plt.subplots()
    sensitivity = plot_df.groupby("period")["correct"].mean()
    print('Sensitivity:\n', sensitivity)
    plt.plot(np.arange(len(sensitivity.index)), sensitivity.values)
    plt.ylim((0, 1.0))
    plt.xticks(np.arange(len(sensitivity.index)), sensitivity.index)
    plt.ylabel("Sensitivity")
    # title added to caption
    #plt.title("Association Between Author Gender and Novel Title Words")
    plt.tight_layout()
    plt.savefig(output_filename)
    print(f"saved plot to `{output_filename}`")


if __name__ == "__main__":
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_by_year.py <==
"""Make figure showing yearly rate of new novel publications.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    df = make_table_novels_by_year.dataset_years()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    assert len(df) == (1919 - 1789 + 1)
    for i, year in enumerate(range(1789, 1836 + 1)):
        count = df.loc[year, 'novels']
        ax.plot(year, count, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1837, 1919 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_sim_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]]
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
        # markersize in pixels (?)
        # ax.plot(year, p50, marker='.', markersize=3, alpha=0.5, color='black')
    # title added to caption
    #plt.title('New Novels, 1789-1919')
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    # adjusting ticks doesn't really help that much
    # plt.xticks(np.arange(1780, 1920 + 1, 10))
    # plt.yticks(np.arange(0, 2600 + 1, 200))
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_by_year_1800_1860.py <==
"""Make figure showing yearly rate of new novel publications.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    df = make_table_novels_by_year.dataset_years()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    assert len(df) == (1919 - 1789 + 1)
    for i, year in enumerate(range(1800, 1836 + 1)):
        count = df.loc[year, 'novels']
        ax.plot(year, count, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1837, 1860 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_sim_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]]
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
        # markersize in pixels (?)
        # ax.plot(year, p50, marker='.', markersize=3, alpha=0.5, color='black')
    # title added to caption
    #plt.title('New Novels, 1800-1860')
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    # adjusting ticks doesn't really help that much
    # plt.xticks(np.arange(1780, 1920 + 1, 10))
    # plt.yticks(np.arange(0, 2600 + 1, 200))
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_by_year_log10.py <==
"""Make figure showing yearly rate of new novel publications.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    df = make_table_novels_by_year.dataset_years()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    # default for set_yscale is log10
    ax.set_yscale('log')
    assert len(df) == (1919 - 1789 + 1)
    for i, year in enumerate(range(1789, 1836 + 1)):
        count = df.loc[year, 'novels']
        ax.plot(year, count, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1837, 1919 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_sim_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]]
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
        # markersize in pixels (?)
        # ax.plot(year, p50, marker='.', markersize=3, alpha=0.5, color='black')
    # title added to caption
    #plt.title('New Novels, 1789-1919')
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())

    ax.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

    # adjusting ticks doesn't really help that much
    # plt.xticks(np.arange(1780, 1920 + 1, 10))
    # plt.yticks(np.arange(0, 2600 + 1, 200))
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_gender_by_decade.py <==
"""Make figure showing new novels by gender percentages.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse

import matplotlib.patches
import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker

import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    df = make_table_novels_by_year.dataset_decades()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    assert len(df) == 13, len(df)
    legend_handles = []

    known_pcts = {
        (1800, 'men'): 30,
        (1800, 'women'): 41,
        (1800, 'unknown'): 12,
        (1810, 'men'): 28,
        (1810, 'women'): 42,
        (1810, 'unknown'): 13,
        (1820, 'men'): 41,
        (1820, 'women'): 30,
        (1820, 'unknown'): 11,
    }
    for i, year in enumerate(df.index):
        if year in {1800, 1810, 1820}:
            # values are known for these decades
            for j, gender in enumerate(['men', 'women', 'unknown']):
                value = known_pcts[(year, gender)]
                color = plt.get_cmap('Dark2').colors[j]
                group_offset = -1.5 + j * 1.5
                ax.plot(year + group_offset, value, marker='.', alpha=0.7, color=color)
            continue
        for j, gender in enumerate(['men', 'women', 'unknown']):
            p05, p25, p75, p95 = df.loc[year, [f'y_{gender}_sim_pct_{p}' for p in ('p05', 'p25', 'p75', 'p95')]]
            width = plot_common.bar_width
            color = plt.get_cmap('Dark2').colors[j]
            group_offset = -1.5 + j * 1.5
            ax.fill_between([year - width / 8 + group_offset, year + width / 8 + group_offset], p05, p95, alpha=0.7, color=color)
            ax.fill_between([year - width / 2 + group_offset, year + width / 2 + group_offset], p25, p75, alpha=0.7, color=color)
            if i == 0:
                legend_handles.append(matplotlib.patches.Patch(color=color, label=f'{gender}-authored titles'))
            # markersize in pixels (?)
            # ax.plot(year, p50, marker='.', markersize=3, alpha=0.5, color='black')
    plt.legend(handles=legend_handles, loc='upper left')
    plt.ylim(0, 81.0)
    # title added in latex
    #plt.title('New Novels by Author Gender, 1790-1919')
    years, labels = list(df.index), [f'{year:d}s' for year in df.index]
    plt.xticks(years, labels, rotation=45)
    pos, _ = plt.yticks()
    plt.yticks(pos, [f'{int(y):d}%' for y in pos])
    plt.tight_layout()
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_gender_by_year.py <==
"""Make figure showing yearly rate of new novel publications.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('gender', type=str, help='Gender {men, women, unknown}.')
parser.add_argument('output_filename', type=str, help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')

def make_plot(gender, output_filename):
    assert gender in {'men', 'women', 'unknown'}, gender
    df = make_table_novels_by_year.dataset_years()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    assert len(df) == (1919 - 1789 + 1)
    for i, year in enumerate(range(1789, 1799 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_{gender}_sim_pct_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]]
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
    # known exactly for these 30 years
    for i, year in enumerate(range(1800, 1829 + 1)):
        column_lookup = {'men': 'male', 'women': 'female', 'unknown': 'unknown'}
        pct = 100.0 * df.loc[year, f'novels_{column_lookup[gender]}'] / df.loc[year, 'novels']
        ax.plot(year, pct, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1830, 1919 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_{gender}_sim_pct_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]]
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
    # title added to caption
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    # adjusting ticks doesn't really help that much
    # plt.xticks(np.arange(1780, 1920 + 1, 10))
    # plt.yticks(np.arange(0, 2600 + 1, 200))
    pos, _ = plt.yticks()
    plt.yticks(pos, [f'{int(y):d}%' for y in pos])
    plt.tight_layout()
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.gender, args.output_filename)


==> anc/src/make_figure_new_novels_gender_by_year_men_of_known.py <==
"""Make figure showing yearly rate of new novel publications.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', type=str, help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')

def make_plot(output_filename):
    gender = 'men'
    assert gender in {'men', 'women', 'unknown'}, gender
    df = make_table_novels_by_year.dataset_years()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    assert len(df) == (1919 - 1789 + 1)
    for i, year in enumerate(range(1789, 1799 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_{gender}_sim_pct_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]]
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
    # known exactly for these 30 years
    for i, year in enumerate(range(1800, 1829 + 1)):
        column_lookup = {'men': 'male', 'women': 'female', 'unknown': 'unknown'}
        pct = 100.0 * df.loc[year, f'novels_{column_lookup[gender]}'] / df.loc[year, 'novels']
        ax.plot(year, pct, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1830, 1919 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'men_of_known_pct_sim_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]]
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
    # title added to caption
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    plt.ylim(0, 85)
    pos, _ = plt.yticks()
    plt.yticks(pos, [f'{int(y):d}%' for y in pos])
    plt.tight_layout()
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_per_person.py <==
"""Make figure showing yearly rate of new novel publications.

Numbers are normalized per person.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    # limit it to 1820-1919 (years for which population figures are available)
    df = make_table_novels_by_year.dataset_years()
    population = datasets._population_british_isles()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    assert len(df) == (1919 - 1789 + 1)
    for i, year in enumerate(range(1820, 1836 + 1)):
        count = df.loc[year, 'novels'] / population.loc[year] * 1_000_000
        ax.plot(year, count, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1837, 1919 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_sim_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]] / population.loc[year] * 1_000_000
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
        # markersize in pixels (?)
        # ax.plot(year, p50, marker='.', markersize=3, alpha=0.5, color='black')
    # title added to caption
    #plt.title('New Novels Per Million Persons, 1820-1919')
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_per_person_log10.py <==
"""Make figure showing yearly rate of new novel publications.

Numbers are normalized per person.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    # limit to 1820-1919 (years for which population figures are available)
    df = make_table_novels_by_year.dataset_years()
    population = datasets._population_british_isles()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    # default for set_yscale is log10
    ax.set_yscale('log')
    assert len(df) == (1919 - 1789 + 1)

    # calculate important summary statistics here, for lack of a better place to do it.
    novels_per_capita_1820_1836 = df.loc[1820:1836, 'novels'] / population.loc[1820:1836]
    novels_per_capita_1837_1900 = df.loc[1837:1900, 'y_sim_p50'] / population.loc[1837:1900]
    novels_per_capita = pd.concat([novels_per_capita_1820_1836, novels_per_capita_1837_1900])
    print('average annual percent change, 1821-1837', novels_per_capita.pct_change().loc[1821:1837].mean())
    print('average annual percent change, 1840-1855', novels_per_capita.pct_change().loc[1840:1855].mean())
    print('average annual percent change, 1855-1900', novels_per_capita.pct_change().loc[1855:1900].mean())

    for i, year in enumerate(range(1820, 1836 + 1)):
        count = df.loc[year, 'novels'] / population.loc[year] * 1_000_000
        ax.plot(year, count, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1837, 1919 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_sim_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]] / population.loc[year] * 1_000_000
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
        # markersize in pixels (?)
        # ax.plot(year, p50, marker='.', markersize=3, alpha=0.5, color='black')
    plt.ylim(plt.ylim()[0], 100)
    # title added to caption
    #plt.title('New Novels Per Million Persons, 1820-1919')
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_new_novels_per_reader.py <==
"""Make figure showing yearly rate of new novel publications normalized per reader.

When numbers are known, they are shown. When they are not known, model estimates
are shown.

"""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference
import make_table_novels_by_year  # function called likely belongs in datasets
import plot_common

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    # limit it to 1820-1919 (years for which population figures are available)
    df = make_table_novels_by_year.dataset_years()
    population = datasets._population_readers()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    assert len(df) == (1919 - 1789 + 1)
    for i, year in enumerate(range(1820, 1836 + 1)):
        count = df.loc[year, 'novels'] / population.loc[year] * 1_000_000
        ax.plot(year, count, marker='.', markersize=3, alpha=0.8, color='black')
    for i, year in enumerate(range(1837, 1919 + 1)):
        p05, p25, p50, p75, p95 = df.loc[year, [f'y_sim_{p}' for p in ('p05', 'p25', 'p50', 'p75', 'p95')]] / population.loc[year] * 1_000_000
        width = plot_common.bar_width
        ax.fill_between([year - width / 8, year + width / 8], p05, p95, alpha=0.7, color='k')
        ax.fill_between([year - width / 2, year + width / 2], p25, p75, alpha=0.7, color='k')
        # markersize in pixels (?)
        # ax.plot(year, p50, marker='.', markersize=3, alpha=0.5, color='black')
    # title added to caption
    # plt.title('New Novels Per Million Readers, 1820-1919')
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_figure_population.py <==
"""Make figure showing population over time."""
import argparse
import hashlib
import os
import pickle

import matplotlib.pyplot as plt
import matplotlib.style
import matplotlib.ticker
import numpy as np
import pandas as pd
import scipy.special

import datasets
import inference

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for figure.')

# use seaborn style globally
matplotlib.style.use('seaborn-deep')


def make_plot(output_filename):
    df = datasets._population_british_isles()
    fig = plt.figure()  # noqa
    ax = plt.gca()
    df.loc[1820:1919].plot(ax=ax)
    plt.title('UK and Ireland Population, 1820-1919')
    ax.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    ax.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator())
    plt.savefig(output_filename)
    print('saved plot to file:', output_filename)


if __name__ == '__main__':
    args = parser.parse_args()
    make_plot(args.output_filename)


==> anc/src/make_table_novels_by_year.py <==
"""Make table showing novels by year and gender."""
import argparse
import functools

import numpy as np
import pandas as pd

import datasets
import inference

parser = argparse.ArgumentParser()
parser.add_argument('output_filename', help='Output path for table.')
parser.add_argument('--decade', action='store_true', help='show novels by decade instead of year.')


@functools.lru_cache()
def dataset_and_draws():
    """Gather dataset and draws from posterior distributions."""
    raven_forster = datasets.raven_forster_1789_1799()
    novels_1800_1836 = datasets.garside_schöwerling_title_counts()
    novels_1800_1829_by_gender = datasets.garside_schöwerling_title_counts_by_gender()
    df = pd.DataFrame(dict(novels=pd.concat([raven_forster, novels_1800_1836])))
    df = df.join(novels_1800_1829_by_gender)

    # pad dataframe to 1919
    df = pd.concat([df, pd.DataFrame(dict(novels=float('nan')), index=range(1837, 1919 + 1))])
    df = df.join(datasets.publishers_circular())
    df = df.join(datasets.andrew_block())

    # add nstc
    df = df.join(datasets.nineteenth_century_short_title_catalogue_loced())

    # add bassett priors
    bassett_discounted = datasets.bassett_at_the_circulating_library_priors_discounted()
    df = df.join(bassett_discounted[['bassett_25_percentile', 'bassett_50_percentile', 'bassett_75_percentile']])

    # add ellen miller casey athenaeum counts
    df = df.join(datasets.casey_athenaeum_novels())

    # add population estimates
    df = df.join(datasets._population_british_isles())

    # add inferences
    fit_extract = inference.sampling()
    return df, fit_extract


def _dataset_years_all_subtask():
    """Combine draws, used in totals calculations."""
    _, fit_extract = dataset_and_draws()
    fit_extract = fit_extract.copy()
    raven_forster_fit_extract = inference.posterior_raven_forster_1789_1799()

    # combine fit_extract with raven forster
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        fit_extract[var_name] = np.hstack([raven_forster_fit_extract[var_name], fit_extract[var_name]])
        assert fit_extract[var_name].shape == (10_000, 120 + 11)
    return fit_extract


def dataset_19th_all():
    """Calculate totals for 1800 to 1899 (inclusive)."""
    # NOTE: code in the `*_all()` functions is very similar.
    fit_extract = _dataset_years_all_subtask()

    # 90% pointwise posterior intervals, goes from 1800 to 1919
    series = pd.Series(name='All')
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        total = fit_extract['y_sim'][:, 11:-20].sum(axis=1)  # exclude years before 1837, after 1901
        draws = fit_extract[var_name][:, 11:-20]  # shape (num_draws, num_years)
        assert draws.shape[1] == 100, draws.shape  # 1800 to 1899, 100 years
        draws = draws.sum(axis=1)  # sum across all years
        assert len(draws) >= 2000, len(draws)  # whatever the number of draws is
        p05, p95 = np.split(pd.Series(draws).quantile([0.05, 0.95]).values, 2)
        pct_p05, pct_p95 = np.split(pd.Series(100 * draws / total).quantile([0.05, 0.95]).values, 2)
        series[f'{var_name}_p05'], series[f'{var_name}_p95'] = p05.squeeze(), p95.squeeze()
        series[f'{var_name}_pct_p05'], series[f'{var_name}_pct_p95'] = pct_p05.squeeze(), pct_p95.squeeze()

    print('totals for 1800-1899:', series)
    return series


def dataset_victorian_all():
    """Calculate totals for 1837 to 1901 (inclusive)."""
    # NOTE: code in the `*_all()` functions is very similar.
    fit_extract = _dataset_years_all_subtask()

    # 90% pointwise posterior intervals, goes from 1837 to 1901
    series = pd.Series(name='All')
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        total = fit_extract['y_sim'][:, 48:-18].sum(axis=1)  # exclude years before 1837, after 1901
        draws = fit_extract[var_name][:, 48:-18]  # shape (num_draws, num_years)
        assert draws.shape[1] == 65, draws.shape  # 1837 to 1901, 65 years
        draws = draws.sum(axis=1)  # sum across all years
        assert len(draws) >= 2000, len(draws)  # whatever the number of draws is
        p05, p95 = np.split(pd.Series(draws).quantile([0.05, 0.95]).values, 2)
        pct_p05, pct_p95 = np.split(pd.Series(100 * draws / total).quantile([0.05, 0.95]).values, 2)
        series[f'{var_name}_p05'], series[f'{var_name}_p95'] = p05.squeeze(), p95.squeeze()
        series[f'{var_name}_pct_p05'], series[f'{var_name}_pct_p95'] = pct_p05.squeeze(), pct_p95.squeeze()

    print('totals for 1837-1901 (victorian):', series)
    return series


def dataset_years_all():
    """Assemble series for final row of year rate table, 1789-1919.

    Calculates 90% intervals for counts and percentages.
    """
    # NOTE: code in the `*_all()` functions is very similar.
    fit_extract = _dataset_years_all_subtask()

    # 90% pointwise posterior intervals, goes from 1789 to 1919
    series = pd.Series(name='All')
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        total = fit_extract['y_sim'].sum(axis=1)
        draws = fit_extract[var_name]  # shape (num_draws, num_years)
        assert draws.shape[1] == 120 + 11, draws.shape  # 1789 to 1919, 131 years
        draws = draws.sum(axis=1)  # sum across all years
        assert len(draws) >= 2000, len(draws)  # whatever the number of draws is
        p05, p95 = np.split(pd.Series(draws).quantile([0.05, 0.95]).values, 2)
        pct_p05, pct_p95 = np.split(pd.Series(100 * draws / total).quantile([0.05, 0.95]).values, 2)
        series[f'{var_name}_p05'], series[f'{var_name}_p95'] = p05.squeeze(), p95.squeeze()
        series[f'{var_name}_pct_p05'], series[f'{var_name}_pct_p95'] = pct_p05.squeeze(), pct_p95.squeeze()
    print('totals for 1789-1919:', series)
    return series


def dataset_decades_all():
    """Assembles series for final row of decade rate table, 1790-1919.

    Calculates 90% intervals for counts and percentages.

    Supplements decades table, so covers 1790 to 1919 (inclusive).

    """
    # NOTE: code in the `*_all()` functions is very similar.
    fit_extract = _dataset_years_all_subtask()

    # 90% pointwise posterior intervals, goes from 1790 to 1919
    series = pd.Series(name='All')
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        total = fit_extract['y_sim'][:, 1:].sum(axis=1)  # exclude 1789 (at index 0)
        draws = fit_extract[var_name][:, 1:]  # shape (num_draws, num_years); the `1:` slice excludes 1789
        assert draws.shape[1] == 120 + 10, draws.shape  # 1790 to 1919, 130 years
        draws = draws.sum(axis=1)  # sum across all years
        assert len(draws) >= 2000, len(draws)  # whatever the number of draws is
        p05, p95 = np.split(pd.Series(draws).quantile([0.05, 0.95]).values, 2)
        pct_p05, pct_p95 = np.split(pd.Series(100 * draws / total).quantile([0.05, 0.95]).values, 2)
        series[f'{var_name}_p05'], series[f'{var_name}_p95'] = p05.squeeze(), p95.squeeze()
        series[f'{var_name}_pct_p05'], series[f'{var_name}_pct_p95'] = pct_p05.squeeze(), pct_p95.squeeze()

    print('totals for 1790-1919 (for decades table):', series)
    return series


def dataset_decades():
    """Assembles dataframe for decade rate table.

    Covers 1790 to 1919 (inclusive).

    Calculates 90% intervals for counts and percentages.

    """
    df, fit_extract = dataset_and_draws()
    fit_extract = fit_extract.copy()
    raven_forster_fit_extract = inference.posterior_raven_forster_1789_1799()

    # combine fit_extract with raven forster
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        fit_extract[var_name] = np.hstack([raven_forster_fit_extract[var_name], fit_extract[var_name]])
        assert fit_extract[var_name].shape == (10_000, 120 + 11)

    # first need to drop 1789 since we are only covering 1780 to 1919
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        fit_extract[var_name] = fit_extract[var_name][:, 1:]
        assert fit_extract[var_name].shape == (10_000, 130)

    # allocate arrays for decade totals
    fit_extract_decades = {}
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        fit_extract_decades[var_name] = np.zeros((10_000, 13))

    # populate arrays
    decade_bins = np.digitize(range(1790, 1919 + 1), range(1800, 1919 + 1, 10))
    assert max(decade_bins) == 12
    for decade_index in range(12 + 1):
        for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
            fit_extract_decades[var_name][:, decade_index] = fit_extract[var_name][:, decade_bins == decade_index].sum(axis=1)
        assert fit_extract_decades[var_name].shape == (10_000, 13), var_name
    assert fit_extract_decades[var_name].min() > 0

    # the number of total novels published between 1790 and 1799 is known and
    # not modeled, so there's no posterior predictive check to do.
    # Here every "sample" for the total number of novels is the known number, 701 novels
    np.testing.assert_array_equal(fit_extract_decades['y_sim'][:, 0], 701)  # 701 novels, known to be published 1790 to 1799

    # add percentages
    y_sim_decades = fit_extract_decades['y_sim']
    assert y_sim_decades.shape == (10_000, 13)
    for var_name in ['y_unknown_sim_pct', 'y_men_sim_pct', 'y_women_sim_pct']:
        fit_extract_decades[var_name] = 100 * fit_extract_decades[var_name.replace('_pct', '')] / y_sim_decades
        assert fit_extract_decades[var_name].shape == (10_000, 13)
        assert fit_extract_decades[var_name].min() > 0
        assert fit_extract_decades[var_name].max() < 100

    # construct data frame
    df = pd.DataFrame(index=range(1790, 1910 + 1, 10))
    assert len(df) == 13

    # need percentages for everything, but i'll ignore 1800s, 1810s, 1820s
    # so there's just a single special case with the percentages, 1790s, where
    # we know the total (so y_sim is a constant)

    # populate the DataFrame with counts
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        np.testing.assert_equal(pd.DataFrame(fit_extract_decades[var_name]).quantile([0.05, 0.95], axis=0).shape, (2, 13))
        p05, p95 = np.split(pd.DataFrame(fit_extract_decades[var_name]).quantile([0.05, 0.95], axis=0).values, 2)
        np.testing.assert_equal(p05.ravel().shape, (13,))
        df.loc[:, f'{var_name}_p05'], df.loc[:, f'{var_name}_p95'] = p05.ravel(), p95.ravel()

    # populate the DataFrame with percentages
    for var_name in ['y_unknown_sim_pct', 'y_men_sim_pct', 'y_women_sim_pct']:
        p05, p25, p75, p95 = np.split(pd.DataFrame(fit_extract_decades[var_name]).quantile([0.05, 0.25, 0.75, 0.95], axis=0).values, 4)
        np.testing.assert_equal(p05.ravel().shape, (13,))
        df.loc[:, f'{var_name}_p05'], df.loc[:, f'{var_name}_p95'] = p05.ravel(), p95.ravel()
        df.loc[:, f'{var_name}_p25'], df.loc[:, f'{var_name}_p75'] = p25.ravel(), p75.ravel()

    return df


def dataset_years():
    """Assembles dataframe for yearly rate table."""
    df, fit_extract = dataset_and_draws()
    fit_extract = fit_extract.copy()
    raven_forster_fit_extract = inference.posterior_raven_forster_1789_1799()

    # combine fit_extract with raven forster
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        fit_extract[var_name] = np.hstack([raven_forster_fit_extract[var_name], fit_extract[var_name]])
        assert fit_extract[var_name].shape == (10_000, 120 + 11)

    # 90% pointwise posterior intervals, goes from 1789 to 1919
    for var_name in ['y_sim', 'y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        p05, p25, p50, p75, p95 = np.split(pd.DataFrame(fit_extract[var_name]).quantile([0.05, 0.25, 0.5, 0.75, 0.95], axis=0).values, 5)
        (df.loc[1789:1919, f'{var_name}_p05'], df.loc[1789:1919, f'{var_name}_p25'],
         df.loc[1789:1919, f'{var_name}_p50'], df.loc[1789:1919, f'{var_name}_p75'],
         df.loc[1789:1919, f'{var_name}_p95']) = p05.ravel(), p25.ravel(), p50.ravel(), p75.ravel(), p95.ravel()

    # 90% pointwise posterior intervals, percentages
    for var_name in ['y_unknown_sim', 'y_men_sim', 'y_women_sim']:
        p05, p25, p50, p75, p95 = np.split(pd.DataFrame(100 * fit_extract[var_name] / fit_extract['y_sim']).quantile([0.05, 0.25, 0.50, 0.75, 0.95], axis=0).values, 5)
        (df.loc[1789:1919, f'{var_name}_pct_p05'], df.loc[1789:1919, f'{var_name}_pct_p25'],
         df.loc[1789:1919, f'{var_name}_pct_p50'], df.loc[1789:1919, f'{var_name}_pct_p75'],
         df.loc[1789:1919, f'{var_name}_pct_p95']) = p05.ravel(), p25.ravel(), p50.ravel(), p75.ravel(), p95.ravel()

    # ratio of men to known
    p05, p25, p50, p75, p95 = np.split(pd.DataFrame(100 * fit_extract['y_men_sim'] / (fit_extract['y_men_sim'] + fit_extract['y_women_sim'])).quantile([0.05, 0.25, 0.50, 0.75, 0.95], axis=0).values, 5)
    (df.loc[1789:1919, f'men_of_known_pct_sim_p05'], df.loc[1789:1919, f'men_of_known_pct_sim_p25'],
        df.loc[1789:1919, f'men_of_known_pct_sim_p50'], df.loc[1789:1919, f'men_of_known_pct_sim_p75'],
        df.loc[1789:1919, f'men_of_known_pct_sim_p95']) = p05.ravel(), p25.ravel(), p50.ravel(), p75.ravel(), p95.ravel()

    assert int(df.loc[1789, 'y_unknown_sim_p05']) > 1
    return df


def make_table_by_decade(filename):
    df = dataset_decades()

    # total novels are known for 1789 to 1836, so 1790s, 1800s, 1810s, and 1820s should not be intervals
    # 1790s is already not an interval
    df.loc[1800, 'y_sim_p05'] = df.loc[1800, 'y_sim_p95'] = 778
    df.loc[1810, 'y_sim_p05'] = df.loc[1810, 'y_sim_p95'] = 669
    df.loc[1820, 'y_sim_p05'] = df.loc[1820, 'y_sim_p95'] = 829

    # gender is known for 1800 to 1836, so 1800s, 1810s, 1820s should not be intervals
    df.loc[1800, 'y_women_sim_p05'] = df.loc[1800, 'y_women_sim_p95'] = 366
    df.loc[1810, 'y_women_sim_p05'] = df.loc[1810, 'y_women_sim_p95'] = 346
    df.loc[1820, 'y_women_sim_p05'] = df.loc[1820, 'y_women_sim_p95'] = 289

    df.loc[1800, 'y_men_sim_p05'] = df.loc[1800, 'y_men_sim_p95'] = 298
    df.loc[1810, 'y_men_sim_p05'] = df.loc[1810, 'y_men_sim_p95'] = 197
    df.loc[1820, 'y_men_sim_p05'] = df.loc[1820, 'y_men_sim_p95'] = 426

    df.loc[1800, 'y_unknown_sim_p05'] = df.loc[1800, 'y_unknown_sim_p95'] = 114
    df.loc[1810, 'y_unknown_sim_p05'] = df.loc[1810, 'y_unknown_sim_p95'] = 126
    df.loc[1820, 'y_unknown_sim_p05'] = df.loc[1820, 'y_unknown_sim_p95'] = 114

    def make_interval(row, force_int=False):
        if pd.isnull(row).any():
            return ''
        if force_int:
            row = row.astype(int)
        low, high = row
        return f'{round(low, 2):,}' if low == high else f'{round(low, 2):,}-{round(high, 2):,}'

    def make_interval_with_pct(row, force_int=False):
        if pd.isnull(row).any():
            return ''
        if force_int:
            row = row.astype(int)
        low, high, low_pct, high_pct = row
        return f'{round(low, 2):,} ({round(low_pct)}%)' if low == high else f'{round(low, 2):,}-{round(high, 2):,} ({round(low_pct)}-{round(high_pct)}%)'

    df.index = [f'{year}-{int(year) + 9}' for year in df.index]
    df = df.append(dataset_decades_all())  # add the final row

    # assemble the formatted table
    df_formatted = pd.DataFrame(index=df.index)
    # add columns for each gender category
    for col in ['y_men_sim', 'y_women_sim', 'y_unknown_sim']:
        cols_oi = [f'{col}_p05', f'{col}_p95', f'{col}_pct_p05', f'{col}_pct_p95']
        df_formatted[col] = df[cols_oi].apply(lambda row: make_interval_with_pct(row, force_int=True), axis=1)  # noqa

    # add columns for total count, no percentage
    for col in ['y_sim']:
        cols_oi = [f'{col}_p05', f'{col}_p95']
        df_formatted[col] = df[cols_oi].apply(lambda row: make_interval(row, force_int=True), axis=1)  # noqa

    df_formatted = df_formatted.rename(columns={
        'y_sim': 'N',
        'y_men_sim': 'Men-authored',
        'y_women_sim': 'Women-authored',
        'y_unknown_sim': 'Unknown',
    })

    with open(filename, 'w') as fh:
        fh.write(df_formatted.to_latex(index=True))


def make_table_by_year(filename):
    """Make table showing number of new titles published by year and gender.

    Covers the entire period, 1789 to 1919 (inclusive).

    """
    df = dataset_years()

    columns_oi = ['novels', 'novels_male', 'novels_female', 'novels_unknown',
                  'y_sim_p05', 'y_sim_p95', 'y_unknown_sim_p05',
                  'y_unknown_sim_p95', 'y_men_sim_p05', 'y_men_sim_p95',
                  'y_women_sim_p05', 'y_women_sim_p95']
    df = df[columns_oi]
    df = df.append(dataset_years_all())  # add the final row

    df = df.rename(columns={
        'y_sim_p05': 'Novels, All p05',
        'y_sim_p95': 'Novels, All p95',
        'y_unknown_sim_p05': 'Novels, Unknown p05',
        'y_unknown_sim_p95': 'Novels, Unknown p95',
        'y_men_sim_p05': 'Novels, Men-authored p05',
        'y_men_sim_p95': 'Novels, Men-authored p95',
        'y_women_sim_p05': 'Novels, Women-authored p05',
        'y_women_sim_p95': 'Novels, Women-authored p95',
        'novels': 'Novels, All (RFGS)',
        'novels_male': 'Novels, Men-authored (RFGS)',
        'novels_female': 'Novels, Women-authored (RFGS)',
        'novels_unknown': 'Novels, Unknown (RFGS)',
    })

    desired_column_order = [
        'Novels, All p05', 'Novels, All p95', 'Novels, Unknown p05', 'Novels, Unknown p95',
        'Novels, Men-authored p05', 'Novels, Men-authored p95', 'Novels, Women-authored p05', 'Novels, Women-authored p95',
        'Novels, All (RFGS)', 'Novels, Men-authored (RFGS)', 'Novels, Women-authored (RFGS)', 'Novels, Unknown (RFGS)',
    ]
    df = df.reindex(columns=desired_column_order)

    def make_interval(row, force_int=False):
        if pd.isnull(row).any():
            return ''
        if force_int:
            row = row.astype(int)
        low, high = row
        return f'{round(low, 2):,}' if low == high else f'{round(low, 2):,}-{round(high, 2):,}'

    model_columns = ['Novels, All', 'Novels, Women-authored', 'Novels, Men-authored', 'Novels, Unknown']
    for column in model_columns:
        df[column] = df[[f'{column} p05', f'{column} p95']].apply(lambda row: make_interval(row, force_int=True), axis=1)  # noqa
        del df[f'{column} p05']
        del df[f'{column} p95']
    for column in df.columns.drop(model_columns):
        df[column] = df[column].apply(lambda el: '' if pd.isnull(el) else '{:,}'.format(int(el)))

    # reorder one last time
    desired_column_order = [
        'Novels, Men-authored', 'Novels, Women-authored', 'Novels, Unknown', 'Novels, All',
        'Novels, Men-authored (RFGS)', 'Novels, Women-authored (RFGS)', 'Novels, Unknown (RFGS)', 'Novels, All (RFGS)',
    ]
    df = df.reindex(columns=desired_column_order)

    # overwrite intervals with known data with an asterisk
    # indexes are now objects because there is a string 'All' row
    years_rfgs_gender = [year for year in range(1800, 1829 + 1)]
    df.loc[years_rfgs_gender, ['Novels, Men-authored', 'Novels, Women-authored', 'Novels, Unknown', 'Novels, All']] = \
        df.loc[years_rfgs_gender, ['Novels, Men-authored (RFGS)', 'Novels, Women-authored (RFGS)', 'Novels, Unknown (RFGS)', 'Novels, All (RFGS)']].values
    years_rfgs_no_gender = [year for year in range(1830, 1836 + 1)]
    df.loc[years_rfgs_no_gender, 'Novels, All'] = df.loc[years_rfgs_no_gender, 'Novels, All (RFGS)'].values

    # remove the RFGS columns
    columns_oi = ['Novels, Men-authored', 'Novels, Women-authored', 'Novels, Unknown', 'Novels, All']
    df = df[columns_oi]

    # longtable caption must go inside the longtable environment (with no `table` enclosing environment
    longtable_latex = df.to_latex(index=True, longtable=True, escape=False)
    longtable_caption = r"""\caption{\textbf{New novels published between 1789 and 1919.} Intervals show 90\% credible
        intervals. Percentages are calculated with respect to table rows. Where intervals do not appear (1789--1836),
        counts shown are from RFGS. RFGS provide counts of new novels by author gender for 1800-1829 and total new novels for all years between 1789 and 1836.\label{tbl:novels-by-year}}"""
    longtable_latex_lines = longtable_latex.splitlines()
    with open(filename, 'w') as fh:
        fh.write('\n'.join(longtable_latex_lines[:-1]))
        fh.write('\n\n' + longtable_caption + '\n\n')
        fh.write(longtable_latex_lines[-1])

if __name__ == '__main__':
    args = parser.parse_args()
    if args.decade:
        make_table_by_decade(args.output_filename)
    else:
        make_table_by_year(args.output_filename)


==> anc/src/make_table_novels_reprint_canon_by_year.py <==
"""Make table showing novels by year and gender."""
import argparse
import functools

import numpy as np
import pandas as pd

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', help='Input csv file with data.')
parser.add_argument('output_filename', help='Output path for table.')
parser.add_argument('--decade', action='store_true', help='show novels by decade instead of year.')


@functools.lru_cache()
def dataset(input_filename):
    """Gather dataset."""
    return pd.read_csv(input_filename)


def make_table_by_year(input_filename, output_filename):
    """Make table by year, reprint canon only."""
    df = dataset(input_filename).copy()
    columns_oi = ['YEAR_OF_FIRST_EDITION', 'AUTHOR_GENDER']
    df = df[columns_oi]
    df = df.rename(columns={'YEAR_OF_FIRST_EDITION': 'Year', 'AUTHOR_GENDER': 'Gender'})
    df = df.groupby(['Year', 'Gender']).size().unstack()
    df = df.reindex(index=range(1789, 1919 + 1)).fillna(0).astype(int)

    desired_column_order = ['M', 'F', 'U']
    df = df.reindex(columns=desired_column_order)

    df = df.rename(columns={
        'M': 'Men-authored',
        'F': 'Women-authored',
        'U': 'Unknown',
    })

    # longtable caption must go inside the longtable environment (with no `table` enclosing environment
    longtable_latex = df.to_latex(index=True, longtable=True, escape=False)
    longtable_caption = r"""\caption{\textbf{Novels published between 1789 and 1919 which are still in print.} The table shows counts of novels originally published between 1789 and 1919 available from Broadview Press, Penguin, or Oxford in 2018. Sources: Broadview Press 2018 English Catalogue, Penguin Classics 2016 Catalog, Oxford World's Classics 2016 Catalog.\label{tbl:novels-reprint-canon-by-year}}"""
    longtable_latex_lines = longtable_latex.splitlines()
    with open(output_filename, 'w') as fh:
        fh.write('\n'.join(longtable_latex_lines[:-1]))
        fh.write('\n\n' + longtable_caption + '\n\n')
        fh.write(longtable_latex_lines[-1])


def make_table_by_decade(input_filename, output_filename):
    df = dataset(input_filename).copy()
    columns_oi = ['YEAR_OF_FIRST_EDITION', 'AUTHOR_GENDER']
    df = df[columns_oi]
    df = df.rename(columns={'YEAR_OF_FIRST_EDITION': 'Year', 'AUTHOR_GENDER': 'Gender'})
    df = df.groupby(['Year', 'Gender']).size().unstack()
    df = df.reindex(index=range(1789, 1919 + 1)).fillna(0).astype(int)

    desired_column_order = ['M', 'F', 'U']
    df = df.reindex(columns=desired_column_order)

    # drop 1789 since it is not used
    df = df.drop(index=1789)
    assert len(df) == 130, len(df)
    df['decade'] = [1790 + 10 * decade_index for decade_index in np.digitize(df.index, range(1800, 1919 + 1, 10))]
    df = df.groupby('decade').sum()
    row_totals, column_totals = df.sum(axis=1), df.sum(axis=0)

    def format_row(series, row_totals):
        total = row_totals.loc[series.name]
        return pd.Series(
            [f'{value} ({value / total:.0%})' for value in series.values],
            index=series.index)

    df = df.apply(lambda values: format_row(values, row_totals), axis=1)
    df['N'] = row_totals.astype(int)
    totals = pd.Series([f'{val} ({val / column_totals.sum():.0%})' for val in column_totals], index=column_totals.index, name='All')  # noqa
    df.index = [f'{year}-{year + 9}' for year in df.index]

    # final fixes
    df = df.append(totals)
    df.loc['All', 'N'] = column_totals.sum()
    df['N'] = df['N'].astype(int)
    df = df.rename(columns={
        'M': 'Men-authored',
        'F': 'Women-authored',
        'U': 'Unknown',
    })
    df.index.name = ''
    df.columns.name = ''
    with open(output_filename, 'w') as fh:
        fh.write(df.to_latex(index=True))


if __name__ == '__main__':
    args = parser.parse_args()
    if args.decade:
        make_table_by_decade(args.input_filename, args.output_filename)
    else:
        make_table_by_year(args.input_filename, args.output_filename)


==> anc/src/models.py <==
"""Model of new novel appearance."""
import numpy as np
import scipy.optimize
import scipy.stats

import pystan_cache


def neg_binomial_2_rng(mu, phi):
    """Generate a sample from neg_binomial_2(mu, phi).

    This function is defined here in Python rather than in Stan because Stan
    reports overflow errors.

    $E(Y) = mu$
    $Var(Y) = mu + mu^2 / phi

    This function will work fine with arrays.

    """
    return np.random.poisson(np.random.gamma(phi, mu / phi))


def _find_gamma_distribution(p5, p95):
    """Calculate Gamma parameters for distribution with given 5th and 95th percentiles.

    Returns:
        float, float: shape, rate (alpha, beta) parameters

    """
    def objective(alpha, beta):
        error = (0.05 - scipy.stats.gamma.cdf(a=alpha, scale=1 / beta, x=p5)) ** 2
        error += (0.95 - scipy.stats.gamma.cdf(a=alpha, scale=1 / beta, x=p95)) ** 2
        return error

    def initial_guess(location, scale):
        """Make an initial guess for alpha, beta based on a normal approximation."""
        alpha = (location / scale) ** 2
        beta = location / scale ** 2
        return alpha, beta

    alpha0, beta0 = initial_guess((p95 + p5) / 2, (p95 - p5) / 4)
    result = scipy.optimize.minimize(lambda args: objective(*args), x0=(alpha0, beta0), bounds=((1e-7, None),) * 2)
    if not result.success:
        raise RuntimeError('Unable to find minimum: `{}`'.format(result))
    return result.x


def _find_normal_distribution(p25, p50, p75):
    """Find parameters for normal distribution with indicated quartiles."""
    def objective(mu, sigma):
        percentiles = [0.25, 0.5, 0.75]
        percentiles_current = [scipy.stats.norm.cdf(x=q, loc=mu, scale=sigma) for q in [p25, p50, p75]]
        error = sum((p - p_curr) ** 2 for p, p_curr in zip(percentiles, percentiles_current))
        return error

    mu0, sigma0 = p50, (p75 - p25) / 2
    result = scipy.optimize.minimize(lambda args: objective(*args),
                                     x0=(mu0, sigma0),
                                     bounds=[(None, None), (1e-7, None)])
    if not result.success:
        raise RuntimeError('Unable to find minimum: `{}`'.format(result))
    return result.x


def _find_gamma_distribution_for_log_bassett(p25, p50, p75):
    """Find Gamma distribution characterizing Bassett's distribution in log terms.

    Bassett's quartiles provide a Normal(mu, sigma). We are modeling log novel
    counts, so we need a distribution which approximates the log of Normal(mu,
    sigma). We use a Gamma distribution.

    NOTE: The normal distribution in question is constrained to have only
    positive support.

    Args:
        float, float, float: quartiles

    Returns:
        float, float: shape (alpha) and rate (beta) parameters

    """
    mu, sigma = _find_normal_distribution(p25, p50, p75)
    sim = np.random.normal(mu, sigma, size=int(1e6))
    log_sim = np.log(sim[sim > 0])
    p5, p95 = np.percentile(log_sim, [5, 95])
    return _find_gamma_distribution(p5, p95)


def make_model():
    """Make model of new novel publications."""
    model_code = """
    data {
      int y[37];            // new titles, all authors 1800-1836 (inclusive) (only 1830-1836 used)
      int y_unknown[30];    // new titles, unknown gender authors 1800-1829 (inclusive)
      int y_men[30];        // new titles, men authors 1800-1829 (inclusive)
      int y_women[30];      // new titles, women authors 1800-1829 (inclusive)
      int pc[77];           // publishers circular total counts 1843 - 1919 (inclusive)
      int casey_men[9];     // ellen miller casey title counts for 1860, 1865, ..., 1900
      int casey_women[9];   // ellen miller casey title counts for 1860, 1865, ..., 1900
      int casey_unknown[9]; // ellen miller casey title counts for 1860, 1865, ..., 1900
      int nstc[70];         // NSTC 1801-1870, ignore (!) years ending in 0 and 5 as these count undated material
      vector[120] year;     // years, indexed as follows: 1800 == 1, 1802 == 2, ... 1919 == 120
    }
    transformed data {
        // cov_exp_quad wants real valued inputs
        real ryear[120];
        ryear = to_array_1d(year);
    }
    parameters {
      // log novels GP
      vector[120] lambda_tilde;  // new novels rate residual GP
      real alpha_lambda;  // intercept
      real beta_lambda; // year coefficient
      real<lower=0> sigma_lambda;
      real<lower=0> l_lambda;

      // log odds novels of pc GP
      // new novels are a percentage of publishers circular, expressed in log odds
      vector[120] log_odds_novels_pc_tilde;  // log_odds_novels_pc residual GP
      real alpha_log_odds_novels_pc;
      real beta_log_odds_novels_pc;
      real<lower=0> sigma_log_odds_novels_pc;
      real<lower=0> l_log_odds_novels_pc;

      // novels unknown_gender GP
      vector[120] log_odds_unknown_gender_tilde; // residual GP
      real alpha_log_odds_unknown_gender;
      real beta_log_odds_unknown_gender;
      real<lower=0> sigma_log_odds_unknown_gender;
      real<lower=0> l_log_odds_unknown_gender;

      // novels men_of_known_gender GP
      // Note: prob_man = inv_logit(log_odds_men_of_known_gender) * (1 - inv_logit(log_odds_unknown_gender))
      // Note: prob_woman = (1 - inv_logit(log_odds_men_of_known_gender)) * (1 - inv_logit(log_odds_unknown_gender))
      vector[120] log_odds_men_of_known_gender_tilde; // residual GP
      real alpha_log_odds_men_of_known_gender;
      real beta_log_odds_men_of_known_gender;
      real<lower=0> sigma_log_odds_men_of_known_gender;
      real<lower=0> l_log_odds_men_of_known_gender;

      // non-GP parameters
      real<lower=0> phi_y_inv;  // negative binomial overdispersion new novel counts, all genders

      real<lower=0> phi_casey_inv;  // negative binomial overdispersion casey reviewed novel counts
      real<lower=0> pct_casey_novels;  // casey counts (Antheneum reviews of new novels) are this percentage of total new novel counts

      real<lower=0> phi_pc_inv;  // negative binomial overdispersion for publishers circular

      real<lower=0> phi_nstc_inv;  // negative binomial overdispersion for nstc
      real<lower=0> alpha_nstc;  // nstc are this proportion of publishers circular total publications

    }
    transformed parameters {
      vector[120] lambda;  // primary variable of interest: log mean novels plus residual GP
      vector[120] log_odds_novels_pc; // new novels are a percentage of publishers circular, expressed in log odds, log(p/(1-p))
      vector[120] log_odds_unknown_gender;
      vector[120] log_odds_men_of_known_gender;

      // lambda trend + residuals
      lambda = alpha_lambda + beta_lambda * year + lambda_tilde;

      // log_odds_novels_pc trend + residuals
      log_odds_novels_pc = alpha_log_odds_novels_pc + beta_log_odds_novels_pc * year + log_odds_novels_pc_tilde;

      // gender annotation GPs
      log_odds_unknown_gender = alpha_log_odds_unknown_gender + beta_log_odds_unknown_gender * year + log_odds_unknown_gender_tilde;
      log_odds_men_of_known_gender = alpha_log_odds_men_of_known_gender + beta_log_odds_men_of_known_gender * year + log_odds_men_of_known_gender_tilde;

    }
    model {
      matrix[120, 120] Sigma;
      matrix[120, 120] L_Sigma;

      ///////////////////////////////////////////////////
      // novels GP
      // GP hyperparameters
      sigma_lambda ~ normal(0, 1);   // marginal variance
      l_lambda ~ gamma(2.44, 0.54); // characteristic length-scale, 90% mass between 1 and 10

      // calculate GP mean
      alpha_lambda ~ normal(0, 1);
      beta_lambda ~ normal(0, 1);

      // calculate GP covariance
      // the last term (`diag_matrix`) is modeling noise, sigma_n in Rasmussen and Williams. It prevents pathologies.
      Sigma = cov_exp_quad(ryear, sigma_lambda, l_lambda) + diag_matrix(rep_vector(0.01, 120));

      // decompose Sigma
      L_Sigma = cholesky_decompose(Sigma);
      lambda_tilde ~ multi_normal_cholesky(rep_vector(0, 120), L_Sigma);
      ///////////////////////////////////////////////////

      ///////////////////////////////////////////////////
      // log_odds_novels_pc GP
      // GP hyperparameters
      sigma_log_odds_novels_pc ~ normal(0, 1);   // marginal variance
      l_log_odds_novels_pc ~ gamma(5.2, 0.26); // characteristic length-scale, 90% mass between 8 and 36 (years)

      // calculate GP mean
      // the rate of new novel publication exp(lambda) is a fraction (pct_novels) of
      // the total number of editions published in publishers circular
      alpha_log_odds_novels_pc ~ normal(0, 1);
      beta_log_odds_novels_pc ~ normal(0, 1);

      // calculate GP covariance
      // the last term (`diag_matrix`) is modeling noise, sigma_n in Rasmussen and Williams. It prevents pathologies.
      Sigma = cov_exp_quad(ryear, sigma_log_odds_novels_pc, l_log_odds_novels_pc) + diag_matrix(rep_vector(0.01, 120));

      // decompose Sigma
      L_Sigma = cholesky_decompose(Sigma);
      log_odds_novels_pc_tilde ~ multi_normal_cholesky(rep_vector(0, 120), L_Sigma);
      ///////////////////////////////////////////////////

      ///////////////////////////////////////////////////
      // log odds_unknown gender GP
      // GP hyperparameters
      sigma_log_odds_unknown_gender ~ normal(0, 1);   // marginal variance
      l_log_odds_unknown_gender ~ gamma(5.2, 0.26); // characteristic length-scale, 90% mass between 8 and 36 (years)

      // calculate GP mean
      alpha_log_odds_unknown_gender ~ normal(0, 1);
      beta_log_odds_unknown_gender ~ normal(0, 1);

      // calculate GP covariance
      Sigma = cov_exp_quad(ryear, sigma_log_odds_unknown_gender, l_log_odds_unknown_gender) + diag_matrix(rep_vector(0.01, 120));

      // decompose Sigma
      L_Sigma = cholesky_decompose(Sigma);
      log_odds_unknown_gender_tilde ~ multi_normal_cholesky(rep_vector(0, 120), L_Sigma);
      ///////////////////////////////////////////////////

      ///////////////////////////////////////////////////
      // log odds_unknown gender GP
      // GP hyperparameters
      sigma_log_odds_men_of_known_gender ~ normal(0, 1);   // marginal variance
      l_log_odds_men_of_known_gender ~ gamma(5.2, 0.26); // characteristic length-scale, 90% mass between 8 and 36 (years)

      // calculate GP mean
      alpha_log_odds_men_of_known_gender ~ normal(0, 1);
      beta_log_odds_men_of_known_gender ~ normal(0, 1);

      // calculate GP covariance
      Sigma = cov_exp_quad(ryear, sigma_log_odds_men_of_known_gender, l_log_odds_men_of_known_gender) + diag_matrix(rep_vector(0.01, 120));

      // decompose Sigma
      L_Sigma = cholesky_decompose(Sigma);
      log_odds_men_of_known_gender_tilde ~ multi_normal_cholesky(rep_vector(0, 120), L_Sigma);
      ///////////////////////////////////////////////////

      ///////////////////////////////////////////////////
      // sampling distribution
      // negative-binomial model of the novel counts 1800-1836 (inclusive)
      phi_y_inv ~ normal(0, 10);
      y[31:37] ~ neg_binomial_2(exp(lambda[31:37]), inv(phi_y_inv)); // 1830-1836 (7 years)

      // Note: prob_man = inv_logit(log_odds_men_of_known) * (1 - inv_logit(log_odds_unknown_gender))
      // Note: prob_woman = (1 - inv_logit(log_odds_men_of_known)) * (1 - inv_logit(log_odds_unknown_gender))
      y_unknown ~ neg_binomial_2(exp(lambda[1:30]) .* inv_logit(log_odds_unknown_gender[1:30]), inv(phi_y_inv));
      y_men ~ neg_binomial_2(exp(lambda[1:30]) .* (1 - inv_logit(log_odds_unknown_gender[1:30])) .* inv_logit(log_odds_men_of_known_gender[1:30]), inv(phi_y_inv));
      y_women ~ neg_binomial_2(exp(lambda[1:30]) .* (1 - inv_logit(log_odds_unknown_gender[1:30])) .* (1 - inv_logit(log_odds_men_of_known_gender[1:30])), inv(phi_y_inv));

      // ellen miller casey (Antheneum reviews)
      pct_casey_novels ~ gamma(15.5, 32);  // prior putting 90% of mass between 0.3 and 0.7
      phi_casey_inv ~ normal(0, 10);
      for (i in 1:9) {
        casey_unknown[i] ~ neg_binomial_2(pct_casey_novels * exp(lambda[61 + 5 * (i - 1)]) * inv_logit(log_odds_unknown_gender[61 + 5 * (i - 1)]), inv(phi_casey_inv));
        casey_men[i] ~ neg_binomial_2(pct_casey_novels * exp(lambda[61 + 5 * (i - 1)]) *
                                                         (1 - inv_logit(log_odds_unknown_gender[61 + 5 * (i - 1)])) *
                                                         inv_logit(log_odds_men_of_known_gender[61 + 5 * (i - 1)]), inv(phi_casey_inv));
        casey_women[i] ~ neg_binomial_2(pct_casey_novels * exp(lambda[61 + 5 * (i - 1)]) *
                                                           (1 - inv_logit(log_odds_unknown_gender[61 + 5 * (i - 1)])) *
                                                           (1 - inv_logit(log_odds_men_of_known_gender[61 + 5 * (i - 1)])), inv(phi_casey_inv));
      }
      // publishers circular and nstc

      //// publishers circular, 1843 - 1919 (inclusive)
      phi_pc_inv ~ normal(0, 10);
      // scale up from novels to publishers circular
      pc[1:77] ~ neg_binomial_2(inv(inv_logit(log_odds_novels_pc[44:120])) .* exp(lambda[44:120]), inv(phi_pc_inv));

      // NSTC 1801-1870
      phi_nstc_inv ~ normal(0, 10);
      // nstc counts are a constant multiple of publishers circular counts
      alpha_nstc ~ gamma(1, 0.5);  // weakly informative prior

      // use the common index, 1 is 1800, 2 is 1801, ..., 6 is 1805, ..., 71 is 1870
      for (i in 1:71) {
        if ((i - 1) % 5 != 0) {  // do not use NSTC data from years ending with 0 or 5 (1 is 1800, 2 is 1801, ...), see paper for details
          nstc[i - 1] ~ neg_binomial_2(inv(inv_logit(log_odds_novels_pc[i])) * exp(lambda[i]) * alpha_nstc, inv(phi_nstc_inv));
        }
      }

      // Troy Bassett elicited priors on the years 1886, 1891, 1895
      // NOTE: Bassett uses a more inclusive definition of the novel than
      // Garside, Raven, and Schoewerling. He states GRS exclude 10-15% of the
      // works he includes as novels. As a middle value, a discount of 12.5%
      // is used.
      // {1886: [450, 550, 700],
      //  1891: [550, 600, 700],
      //  1894: [750, 900, 1100]}
      // Discounted by 12.5%
      // {1886: [393.75, 481.25, 612.5],
      //  1891: [481.25, 525.0, 612.5],
      //  1894: [656.25, 787.5, 962.5]}
      // These Gamma priors capture the 12.5% discounted version:
      lambda[87] ~ gamma(278.36, 46.3); // 1886
      lambda[92] ~ gamma(1530.73, 245.4); // 1891
      lambda[95] ~ gamma(667.9, 101.8); // 1894
    }
    // Note on using the `generated quantities` block to generate draws
    // using neg_binomial_2_rng: Stan will likely generate errors such as:
    // neg_binomial_2_rng: Random number that came from gamma distribution is 7.03679e+09, but must
    // be less than 1.07374e+09. Fix is to generate the draws outside of Stan.
    """
    return pystan_cache.make_model(model_code)


if __name__ == '__main__':
    print('running superficial tests.')
    assert make_model() is not None
    print('done.')


==> anc/src/plot_common.py <==
"""Constants used in plotting functions."""
bar_width = 0.40


==> anc/src/posterior_predictive_checks.py <==
"""Run basic posterior predictive checks."""
import argparse

import numpy as np
import pandas as pd

import datasets
import inference


def dataset():
    """Assembles all dataframes for table."""
    raven_forster = datasets.raven_forster_1789_1799()
    novels_1800_1836 = datasets.garside_schöwerling_title_counts()
    novels_1800_1829_by_gender = datasets.garside_schöwerling_title_counts_by_gender()
    df = pd.DataFrame(dict(novels=pd.concat([raven_forster, novels_1800_1836])))
    df = df.join(novels_1800_1829_by_gender)

    # pad dataframe to 1919
    df = pd.concat([df, pd.DataFrame(dict(novels=float('nan')), index=range(1837, 1919 + 1))])
    df = df.join(datasets.publishers_circular())
    df = df.join(datasets.andrew_block())

    # add nstc
    df = df.join(datasets.nineteenth_century_short_title_catalogue_loced())

    # add bassett priors
    bassett_discounted = datasets.bassett_at_the_circulating_library_priors_discounted()
    df = df.join(bassett_discounted[['bassett_25_percentile', 'bassett_50_percentile', 'bassett_75_percentile']])

    # add ellen miller casey athenaeum counts
    df = df.join(datasets.casey_athenaeum_novels())

    # add population estimates
    df = df.join(datasets._population_british_isles())

    return df


def posterior_predictive_check_casey():
    """Make table showing number of new titles published by year and gender."""
    fit_extract = inference.sampling()
    df = dataset().copy()

    # check predicted interval for each casey year
    casey_pct = fit_extract['pct_casey_novels']
    for gender in ['men', 'women', 'unknown_gender']:
        model_unknown = pd.DataFrame(fit_extract[f'y_{gender.replace("_gender", "")}_sim'].T, index=range(1800, 1919 + 1))
        for year, row in datasets.casey_athenaeum_novels_by_gender().iterrows():
            observed = row[f'athenaeum_novels_reviewed_{gender}']
            assert model_unknown.loc[year].values.shape == casey_pct.shape, (model_unknown.loc[year].values.shape, casey_pct.shape)  # noqa
            model_casey_unknown = model_unknown.loc[year].values * casey_pct
            model_lower, model_upper = np.percentile(model_casey_unknown, [5, 95])
            print(f'casey ppc: year {year} observed authors with gender `{gender}` in casey {observed}, '
                f'model 90% CI: {model_lower}-{model_upper}')
            assert model_lower < observed < model_upper


if __name__ == '__main__':
    print('running posterior predictive checks...')
    posterior_predictive_check_casey()
    print('done')


==> anc/src/pystan_cache.py <==
"""PyStan helper functions."""
import hashlib
import os

import dill  # dill needed since pickle cannot save lambda functions

import pystan


CACHE_PATH = os.path.join(os.path.expanduser('~/.cache'), 'pystan')
MODELS_CACHE_PATH = os.path.join(CACHE_PATH, 'models')
FITS_CACHE_PATH = os.path.join(CACHE_PATH, 'fits')


def make_model(model_code, **kwargs):
    """Additional arguments are passed to StanModel constructor."""
    # compile model
    model_code_blake2b = hashlib.blake2b(model_code.encode()).hexdigest()
    os.makedirs(MODELS_CACHE_PATH, exist_ok=True)
    try:
        with open(os.path.join(MODELS_CACHE_PATH, '{}.pkl'.format(model_code_blake2b)), 'rb') as f:
            return dill.load(f)
    except FileNotFoundError:
        pass
    model = pystan.StanModel(model_code=model_code, **kwargs)
    with open(os.path.join(MODELS_CACHE_PATH, '{}.pkl'.format(model_code_blake2b)), 'wb') as f:
        dill.dump(model, f)
    # now read cached model ("read your writes" principle)
    return make_model(model_code, **kwargs)


def sampling(model, data, **kwargs):
    """Do `model.sampling` but with caching."""
    hash_obj = hashlib.blake2b(dill.dumps(data))
    hash_obj.update(model.model_code.encode())  # will break across pystan versions
    hash_obj.update(dill.dumps(kwargs))
    data_model_params_hash = hash_obj.hexdigest()
    os.makedirs(FITS_CACHE_PATH, exist_ok=True)
    try:
        with open(os.path.join(FITS_CACHE_PATH, f'{data_model_params_hash}-summary.txt'), 'r') as f:
            print(f.read())
        with open(os.path.join(FITS_CACHE_PATH, f'{data_model_params_hash}.pkl'), 'rb') as f:
            return dill.load(f)
    except FileNotFoundError:
        pass
    fit = model.sampling(data=data, **kwargs)
    with open(os.path.join(FITS_CACHE_PATH, f'{data_model_params_hash}.pkl'), 'wb') as f:
        dill.dump(fit.extract(), f)
    with open(os.path.join(FITS_CACHE_PATH, f'{data_model_params_hash}-summary.txt'), 'w') as f:
        print(fit, file=f)
    # now read cached result
    return sampling(model, data, **kwargs)


def _test_make_model():
    model_code = 'parameters {real y;} model {y ~ normal(0,1);}'
    model1 = pystan.StanModel(model_code=model_code)
    model2 = make_model(model_code=model_code)
    model3 = make_model(model_code=model_code)
    assert model1.model_code == model2.model_code == model3.model_code


def _test_sampling():
    model_code = 'parameters {real y;} model {y ~ normal(0,1);}'
    model = make_model(model_code=model_code)
    draws1 = sampling(model, data={})
    assert draws1 is not None
    draws2 = sampling(model, data={})
    assert draws1['y'][0] == draws2['y'][0]


def _run_tests():
    _test_make_model()
    _test_sampling()


if __name__ == '__main__':
    print('running superficial tests')
    _run_tests()
    print('tests passed')


==> anc/src/requirements.txt <==
# Python 3.6 required
matplotlib>=2.0.0
numpy>=1.12.0
pandas<0.25,>=0.24
pystan==2.16.0.0
xlrd<2,>=1.0.0
dill<1,>=0.2.7
tqdm<5,>=4.19.5
scipy~=1.4.1
scikit-learn==0.23.1

